Strict non-tightness of the level-3 quantum bootstrap for a coupled three-dimensional double well, at an excited eigenstate

For the coupled three-dimensional double well $H=\tfrac12|p|^2+2\sum_i(q_i^2-1)^2-\sum_{i<j}q_i^2q_j^2$ we exhibit, at the first excited energy level (and also at the ground state), a linear functional on polynomials of degree $\le 6$ that satisfies every constraint of the standard level-3 eigenstate bootstrap, has a strictly positive definite moment matrix, and nevertheless assigns a negative value to a nonnegative polynomial. It is therefore an interior point of the level-3 relaxation that is realized by no quantum state. The construction reflects a fact that holds at every level: the eigenstate rows never reach the top-degree momentum moments. At level 3, where strictly feasible points exist, this means that the corresponding block of the moment matrix carries no information about which energies admit one. Every algebraic ingredient is an exact rational certificate, and the only numerical ingredients (spectral enclosures of an eigenfunction) are carried out in rigorous ball arithmetic.

==> anc/README.txt <==
Ancillary files for
  D. Keren and Y. Zhou, "Strict non-tightness of the level-3 quantum bootstrap
  for a coupled three-dimensional double well, at an excited eigenstate"

Requirements: Python 3 with numpy, scipy, sympy, cvxpy (for certifyK.py, sosT3.py, eband3.py,
tailcheck3.py, wcut.py), and python-flint (Arb ball arithmetic) for the rigorous numerics.

Helper modules: weyl3.py (Weyl-algebra arithmetic) and conelib.py (used by wcut.py) must
stay in the same directory.

The Hamiltonian of the paper is the well of depth A = 2, H = |p|^2/2 + 2 sum_i (q_i^2-1)^2
- sum_{i<j} q_i^2 q_j^2. Scripts that take the parameter A must be run with A=2; the suffix
_A2 in the file names refers to it.

VERIFYING THE SUPPLIED CERTIFICATES (exact rational arithmetic; run from inside indep/)
  cd indep
  python3 t_star.py     cross-checks the independent Weyl-algebra implementation star.py
                        against weyl3.py and against explicit differential operators
  python3 vA.py         certK3_A2.txt: f is SOS (|p|^2 f = v^T G v, G positive definite),
                        the Gram matrix of l is positive definite, l(f) < 0, M_3(Delta) >= 0
                        (Lemmas 4 and 6; Appendix A)
  python3 vB.py         Delta annihilates every level-3 eigenstate, stationarity and
                        hermiticity constraint (Lemma 5)
  python3 vB2.py, vB3.py
                        Delta annihilates every linear combination of rows generated by
                        monomials of degree <= 8 that lies in A_{<=6} (Section 6, scope)
  python3 vC.py         the certificate lemmaT3_A2_c5.txt of Lemma 8
  python3 vK4.py        the level-4 certificate certK4_A2.txt (Appendix C)
  python3 vB5.py        extra evidence, not used in the paper: the same closure test for
                        generators of degree <= 10, as a rank computation modulo large primes

CERTIFICATE FILES
  certK3_A2.txt       the witness f, the functional l, and the SOS Gram matrix G (level 3);
                      these are the data behind all numbers in the paper
  certK4_A2.txt       the corresponding level-4 certificate (Appendix C)
  lemmaT3_A2_c5.txt   the exact Gram certificate of Lemma 8,
                      20(H+5)^3 + 2e5 - sum m^dag m = sum g^dag g

REGENERATING THE CERTIFICATES (not needed to check the paper)
  certifyK.py         witness and functional: floating-point optimization (the alternation
                      method of Section 4), then rounding and exact certification.
                      Usage: python3 certifyK.py K [r] [nit] [seedfile] A=2
  sosT3.py, exactT3.py
                      Lemma 8: floating-point feasibility, then exact rounding and projection
                      (see the header of each script for its arguments)
  These scripts write new certificate files under the same names, overwriting the supplied
  ones, so run them in a copy of this directory. A new run yields a valid certificate, not
  necessarily identical to the supplied one.

RIGOROUS NUMERICS (Section 5, Proposition 7; Proposition 3)
  python3 rig3x.py 2 4 20 30 5 100     Steps 1-6 for the first excited level
  python3 rig3x.py 2 4 20 30 5 000     the same for the ground state
  python3 rigclass.py 2 4 20 22 5 P    P in {000, 100, 110, 111}: Proposition 3

HOW THE CERTIFICATES WERE FOUND (Section 4, not part of the proof)
  python3 wcut.py              the alternation over the full cone of row-annihilating
                               functionals (uses conelib.py)

INDEPENDENT FLOATING-POINT CHECKS (Section 7)
  python3 m3check.py 4 30 100  independent recomputation of E1, lambda_min(M3(B~)) and
                               B~(f) for the first excited level (Hermite basis of
                               frequency w=4, 30 functions per axis in the parity class)
  python3 m3check.py 4 30 000  the same for the ground state (E0)
  python3 fdcheck.py 3.4 44 52 low spectrum by fourth-order finite differences on [-3.4,3.4]^3,
                               grids N=44 and N=52, with Richardson extrapolation
                               (shares no code with the rest; about 20 minutes and
                               several GB of memory)

DISCUSSION (Section 6)
  python3 eband3.py            lowest accepted energy with and without the momentum corner
  python3 tailcheck3.py        the direct check at E = 1.065

The proof of Theorem 2 uses only the supplied exact certificates and the rigorous numerics.


==> anc/certK3_A2.txt <==
A = 2
K = 3
r = 1
delta = 1/10000
l(f) = -11470021230637/3000000000000000
# witness f coefficients on p^e:
(0, 0, 6) 11906231/135000000
(0, 2, 4) 1/90000
(0, 4, 2) -18750187/112500000
(0, 6, 0) 119072651/1350000000
(2, 0, 4) -18748207/112500000
(2, 2, 2) 52977461/225000000
(2, 4, 0) 1/90000
(4, 0, 2) 1/90000
(4, 2, 0) -149982839/900000000
(6, 0, 0) 119045273/1350000000
# l on momentum monomials p^e:
(0, 0, 6) 2735249/20000000
(0, 2, 4) 8377993/100000000
(0, 4, 2) 2480133/25000000
(0, 6, 0) 683773/5000000
(2, 0, 4) 4960551/50000000
(2, 2, 2) 2036581/50000000
(2, 4, 0) 837787/10000000
(4, 0, 2) 523663/6250000
(4, 2, 0) 992129/10000000
(6, 0, 0) 6838869/50000000
# SOS Gram of |p|^2 f, basis:
[(0, 0, 4), (0, 1, 3), (0, 2, 2), (0, 3, 1), (0, 4, 0), (1, 0, 3), (1, 1, 2), (1, 2, 1), (1, 3, 0), (2, 0, 2), (2, 1, 1), (2, 2, 0), (3, 0, 1), (3, 1, 0), (4, 0, 0)]
11906231/135000000 0 -116990393/8100000000 0 -198401119/4500000000 0 0 0 0 -616453673/8100000000 0 366704579/4050000000 0 0 -198401119/4500000000
0 474222323/4050000000 0 -104543761/1125000000 0 0 0 0 0 0 -195594827/8100000000 0 0 0 0
-116990393/8100000000 0 241597423/2250000000 0 -123310801/1620000000 0 0 0 0 -86943277/1620000000 0 -217394971/4050000000 0 0 73339159/810000000
0 -104543761/1125000000 0 149382613/2025000000 0 0 0 0 0 0 31049081/1620000000 0 0 0 0
-198401119/4500000000 0 -123310801/1620000000 0 119072651/1350000000 0 0 0 0 366694247/4050000000 0 -23386447/1620000000 0 0 -24800141/562500000
0 0 0 0 0 298705151/4050000000 0 155230591/8100000000 0 0 0 0 -52260383/562500000 0 0
0 0 0 0 0 0 20375309/4050000000 0 -195587303/8100000000 0 0 0 0 155223067/8100000000 0
0 0 0 0 0 155230591/8100000000 0 2546989/506250000 0 0 0 0 -97786231/4050000000 0 0
0 0 0 0 0 0 -195587303/8100000000 0 118548797/1012500000 0 0 0 0 -418106923/4500000000 0
-616453673/8100000000 0 -86943277/1620000000 0 366694247/4050000000 0 0 0 0 241545043/2250000000 0 -434701391/8100000000 0 0 -116928293/8100000000
0 -195594827/8100000000 0 31049081/1620000000 0 0 0 0 0 0 40751437/8100000000 0 0 0 0
366704579/4050000000 0 -217394971/4050000000 0 -23386447/1620000000 0 0 0 0 -434701391/8100000000 0 483151907/4500000000 0 0 -616472033/8100000000
0 0 0 0 0 -52260383/562500000 0 -97786231/4050000000 0 0 0 0 59263639/506250000 0 0
0 0 0 0 0 0 155223067/8100000000 0 -418106923/4500000000 0 0 0 0 597370153/8100000000 0
-198401119/4500000000 0 73339159/810000000 0 -24800141/562500000 0 0 0 0 -116928293/8100000000 0 -616472033/8100000000 0 0 119045273/1350000000


==> anc/certK4_A2.txt <==
A = 2
K = 4
r = 1
delta = 1/10000
l(f) = -12955505338179/10000000000000000
# witness f coefficients on p^e:
(0, 0, 8) 6956147/253125000
(0, 2, 6) 1/202500
(0, 4, 4) -92444459/540000000
(0, 6, 2) 106583/648000
(0, 8, 0) 1/810000
(2, 0, 6) -418941079/4050000000
(2, 2, 4) 483961459/2700000000
(2, 4, 2) 1/67500
(2, 6, 0) 27656839/2025000000
(4, 0, 4) 117315361/1350000000
(4, 2, 2) -10760741/67500000
(4, 4, 0) 1/135000
(6, 0, 2) 1/202500
(6, 2, 0) -3383017/63281250
(8, 0, 0) 329867839/8100000000
# l on momentum monomials p^e:
(0, 0, 8) 4973169/25000000
(0, 2, 6) 3645777/50000000
(0, 4, 4) 4659829/100000000
(0, 6, 2) 154969/5000000
(0, 8, 0) 3500993/25000000
(2, 0, 6) 8329549/100000000
(2, 2, 4) 491039/20000000
(2, 4, 2) 972183/50000000
(2, 6, 0) 140057/2500000
(4, 0, 4) 2289801/50000000
(4, 2, 2) 259453/10000000
(4, 4, 0) 1547459/25000000
(6, 0, 2) 1916127/50000000
(6, 2, 0) 7007471/100000000
(8, 0, 0) 8517507/100000000
# SOS Gram of |p|^2 f, basis:
[(0, 0, 5), (0, 1, 4), (0, 2, 3), (0, 3, 2), (0, 4, 1), (0, 5, 0), (1, 0, 4), (1, 1, 3), (1, 2, 2), (1, 3, 1), (1, 4, 0), (2, 0, 3), (2, 1, 2), (2, 2, 1), (2, 3, 0), (3, 0, 2), (3, 1, 1), (3, 2, 0), (4, 0, 1), (4, 1, 0), (5, 0, 0)]
6956147/253125000 0 -7085443/379687500 0 -122225399/4050000000 0 0 0 0 0 0 -507139409/12150000000 0 5915506313/72900000000 0 0 0 0 -610682953/20250000000 0 0
0 49213963/759375000 0 -756507769/8100000000 0 23/20250000000 0 0 0 0 0 0 -588557111/14580000000 0 -621323273/8775000000 0 0 0 0 2839394539/35100000000 0
-7085443/379687500 0 615290249/8100000000 0 -715446461/10125000000 0 0 0 0 0 0 -223773817/18225000000 0 -3458781413/35100000000 0 0 0 0 3646824409/35100000000 0 0
0 -756507769/8100000000 0 5451674671/40500000000 0 23/24300000000 0 0 0 0 0 0 2041971949/35100000000 0 3719362339/36450000000 0 0 0 0 -127874059/1096875000 0
-122225399/4050000000 0 -715446461/10125000000 0 1998446227/12150000000 0 0 0 0 0 0 3664013149/35100000000 0 -30244867/1139062500 0 0 0 0 -763975181/8775000000 0 0
0 23/20250000000 0 23/24300000000 0 1/810000 0 0 0 0 0 0 -7/7290000000 0 23/24300000000 0 0 0 0 -7/8100000000 0
0 0 0 0 0 0 91350637/12150000000 0 68217059/7290000000 0 137399617/35100000000 0 0 0 0 -926200691/40500000000 0 -156548621/8775000000 0 0 309232913/20250000000
0 0 0 0 0 0 0 6787811/72900000000 0 -4268081/8775000000 0 0 0 0 0 0 2422541/7020000000 0 0 0 0
0 0 0 0 0 0 68217059/7290000000 0 6483167/438750000 0 396071497/36450000000 0 0 0 0 -218610583/7020000000 0 -1188004733/35100000000 0 0 1785164357/72900000000
0 0 0 0 0 0 0 -4268081/8775000000 0 99230369/18225000000 0 0 0 0 0 0 -139713047/35100000000 0 0 0 0
0 0 0 0 0 0 137399617/35100000000 0 396071497/36450000000 0 165956011/12150000000 0 0 0 0 -599572889/35100000000 0 -258037333/8100000000 0 0 187988659/10125000000
-507139409/12150000000 0 -223773817/18225000000 0 3664013149/35100000000 0 0 0 0 0 0 1812591617/20250000000 0 -3347643149/35100000000 0 0 0 0 -314471519/40500000000 0 0
0 -588557111/14580000000 0 2041971949/35100000000 0 -7/7290000000 0 0 0 0 0 0 883230823/35100000000 0 1548610993/35100000000 0 0 0 0 -3673664917/72900000000 0
5915506313/72900000000 0 -3458781413/35100000000 0 -30244867/1139062500 0 0 0 0 0 0 -3347643149/35100000000 0 1182286907/4387500000 0 0 0 0 -2667046477/18225000000 0 0
0 -621323273/8775000000 0 3719362339/36450000000 0 23/24300000000 0 0 0 0 0 0 1548610993/35100000000 0 156690509/2025000000 0 0 0 0 -3579617969/40500000000 0
0 0 0 0 0 0 -926200691/40500000000 0 -218610583/7020000000 0 -599572889/35100000000 0 0 0 0 363959027/5062500000 0 4689729263/72900000000 0 0 -248776883/4860000000
0 0 0 0 0 0 0 2422541/7020000000 0 -139713047/35100000000 0 0 0 0 0 0 107719273/36450000000 0 0 0 0
0 0 0 0 0 0 -156548621/8775000000 0 -1188004733/35100000000 0 -258037333/8100000000 0 0 0 0 4689729263/72900000000 0 1745247893/20250000000 0 0 -1381747873/24300000000
-610682953/20250000000 0 3646824409/35100000000 0 -763975181/8775000000 0 0 0 0 0 0 -314471519/40500000000 0 -2667046477/18225000000 0 0 0 0 3477492347/24300000000 0 0
0 2839394539/35100000000 0 -127874059/1096875000 0 -7/8100000000 0 0 0 0 0 0 -3673664917/72900000000 0 -3579617969/40500000000 0 0 0 0 490804147/4860000000 0
0 0 0 0 0 0 309232913/20250000000 0 1785164357/72900000000 0 187988659/10125000000 0 0 0 0 -248776883/4860000000 0 -1381747873/24300000000 0 0 329867839/8100000000


==> anc/certifyK.py <==
"""General-K exact certificate for the momentum-tail construction on the 3D well.
 Stage A (floating point): alternate  SDP over l (Gram over momentum monomials of degree K, PSD, trace 1)
         and LP over the witness F (form of degree K in x=p^2, ||F||_1<=1, F>=0 on simplex via cutting planes).
 Stage B (exact): witness f = F_rat(p^2) + delta*|p|^{2K};  SOS certificate |p|^{2r} f = v^T G v, G rational PD;
         l rational with PD Gram (mixed with Gaussian moments); l(f) < 0; Delta_l kills every row (exact, weyl3).
Usage: python3 certifyK.py K [r] [nit] [seedfile] [A=a]   (A=a anywhere: well depth, rational, default 20)"""
import sys, itertools, time, numpy as np, cvxpy as cp
from math import factorial
from fractions import Fraction as Fr
from scipy.optimize import minimize as smin
AW=Fr(20)
for s_ in [x for x in sys.argv if x.startswith("A=")]: AW=Fr(s_[2:]); sys.argv.remove(s_)
if AW<=1: sys.exit("need A>1 for H bounded below")
K=int(sys.argv[1]); R=int(sys.argv[2]) if len(sys.argv)>2 else 1; NIT=int(sys.argv[3]) if len(sys.argv)>3 else 30
t0=time.time(); DEN=10**8; rat=lambda x: Fr(round(x*DEN),DEN)
EXP=[e for e in itertools.product(range(K+1),repeat=3) if sum(e)==K]                     # F monomials in x
MOM=[e for e in itertools.product(range(2*K+1),repeat=3) if sum(e)==2*K and all(x%2==0 for x in e)]
MI={e:i for i,e in enumerate(MOM)}
BAS=[c for c in itertools.product(range(K+1),repeat=3) if sum(c)==K]
def gram(l):
    return [[ (l[MI[e]] if (e:=tuple(a+b for a,b in zip(c,c2))) in MI else 0) for c2 in BAS] for c in BAS]
# ---------------- Stage A ----------------
l=cp.Variable(len(MOM)); Gl=cp.bmat(gram(l)); consl=[0.5*(Gl+Gl.T)>>0, cp.trace(Gl)==1]
Wm=np.zeros((len(EXP),len(MOM)))
for k,e in enumerate(EXP): Wm[k,MI[tuple(2*x for x in e)]]=1
def Fval(c,x): return sum(ci*np.prod(np.power(x,e)) for ci,e in zip(c,EXP))
G=np.array([(i/60,j/60,(60-i-j)/60) for i in range(61) for j in range(61-i)])
def fmin(c):
    vals=np.array([Fval(c,x) for x in G]); best=(np.inf,None)
    for i in np.argsort(vals)[:15]:
        r=smin(lambda y: Fval(c,np.abs(y)/max(np.abs(y).sum(),1e-15)),G[i],method='Nelder-Mead',options=dict(xatol=1e-12,fatol=1e-15,maxiter=4000))
        x=np.abs(r.x)/np.abs(r.x).sum(); v=Fval(c,x)
        if v<best[0]: best=(v,x)
    return best
c=np.zeros(len(EXP))                                            # seed: x3^(K-3) * Robinson(x)
for k,e in enumerate(EXP):
    if e[2]>=K-3:
        s=tuple(sorted((e[0],e[1],e[2]-(K-3)),reverse=True)); c[k]={(3,0,0):1,(2,1,0):-1,(1,1,1):3}.get(s,0)
if len(sys.argv)>4:                                              # seed from file: lines "(a, b, c) coef"
    import re; c=np.zeros(len(EXP)); EI={e:k for k,e in enumerate(EXP)}
    for ln in open(sys.argv[4]):
        m=re.match(r"\s*\((\d+),\s*(\d+),\s*(\d+)\)\s+([-+0-9.eE]+)",ln)
        if m: c[EI[tuple(int(m.group(i)) for i in (1,2,3))]]=float(m.group(4))
else:
    rng=np.random.default_rng(0); c=c+0.05*rng.standard_normal(len(c))   # perturb: Robinson is a stationary point of the alternation
c/=np.abs(c).sum(); pts=list(G[::7]); val=None; flat=0
for it in range(NIT):
    pr=cp.Problem(cp.Minimize((c@Wm)@l),consl); pr.solve(solver="SCS",eps=1e-10,max_iters=200000)
    lv=l.value; dv=Wm@lv
    for cut in range(60):
        cv=cp.Variable(len(EXP)); A=np.array([[np.prod(np.power(x,e)) for e in EXP] for x in pts])
        lp=cp.Problem(cp.Minimize(dv@cv),[A@cv>=0,cp.norm1(cv)<=1]); lp.solve(solver="CLARABEL")
        mv,mx=fmin(cv.value)
        if mv>=-1e-10: break
        pts.append(mx)
    c=cv.value
    print(f"A it{it}: SDP {pr.value:+.7e}  LP {lp.value:+.7e}  minF {mv:+.1e} ({time.time()-t0:.0f}s)",flush=True)
    flat = flat+1 if (val is not None and abs(pr.value-val)<1e-11) else 0
    if flat>=3: break
    val=pr.value
print("optimized witness F (x=p^2):", {e:round(ci,6) for e,ci in zip(EXP,c) if abs(ci)>1e-7})
# ---------------- Stage B (exact) ----------------
def ldl_pd(M):
    n=len(M); A=[row[:] for row in M]; piv=[]
    for k in range(n):
        if A[k][k]<=0: return False,A[k][k]
        piv.append(A[k][k])
        for i in range(k+1,n):
            f=A[i][k]/A[k][k]
            if f: 
                for j in range(k,n): A[i][j]-=f*A[k][j]
    return True,min(piv)
from math import prod as mprod
multinom=lambda e: Fr(factorial(sum(e)),mprod(factorial(int(x)) for x in e))
for DELTA in [Fr(1,10**4),Fr(1,10**3),Fr(1,10**2)]:
    fw={}
    for e,ci in zip(EXP,c):
        if abs(ci)>1e-12: fw[tuple(2*x for x in e)]=rat(ci)
    for e in EXP: k=tuple(2*x for x in e); fw[k]=fw.get(k,0)+DELTA*multinom(e)/sum(multinom(x) for x in EXP)
    q=dict(fw)
    for _ in range(R):
        nq={}
        for k,v in q.items():
            for j in range(3):
                kk=list(k); kk[j]+=2; kk=tuple(kk); nq[kk]=nq.get(kk,0)+v
        q=nq
    V=[v for v in itertools.product(range(K+R+1),repeat=3) if sum(v)==K+R]; n=len(V); cls={}
    for i in range(n):
        for j in range(n): cls.setdefault(tuple(a+b for a,b in zip(V[i],V[j])),[]).append((i,j))
    Gv=cp.Variable((n,n),symmetric=True); t=cp.Variable()
    cp.Problem(cp.Maximize(t),[Gv-t*np.eye(n)>>0]+[sum(Gv[i,j] for i,j in cls[m])==float(q.get(m,0)) for m in cls]).solve(solver="SCS",eps=1e-10,max_iters=200000)
    if Gv.value is None or t.value is None or t.value<=1e-7:
        print(f"B: delta={DELTA}: no interior SOS certificate with r={R} (t={t.value})"); continue
    Gr=[[rat(Gv.value[min(i,j),max(i,j)]) for j in range(n)] for i in range(n)]
    for m,ij in cls.items():
        corr=(sum(Gr[i][j] for i,j in ij)-q.get(m,Fr(0)))/len(ij)
        for i,j in ij: Gr[i][j]-=corr
    ok=all(sum(Gr[i][j] for i,j in ij)==q.get(m,Fr(0)) for m,ij in cls.items()); pd,pm=ldl_pd(Gr)
    print(f"B: delta={DELTA}: SOS cert |p|^{2*R} f: margin {t.value:.2e}, exact match {ok}, exact PD {pd} (pivot {float(pm):.2e})")
    if ok and pd: break
else: sys.exit("no witness certificate")
lp_=cp.Problem(cp.Minimize(sum(float(v)*l[MI[k]] for k,v in fw.items())),consl); lp_.solve(solver="SCS",eps=1e-10,max_iters=200000)
lg=np.array([np.prod([np.prod(np.arange(x-1,0,-2)) if x>1 else 1 for x in e]) for e in MOM],float); lg/=np.trace(np.array(gram(lg),float))
for eps in [0.02,0.05,0.1]:
    lr=[rat(x) for x in (1-eps)*l.value+eps*lg]
    pd2,pm2=ldl_pd([[Fr(v) for v in row] for row in gram(lr)]); lf=sum(v*lr[MI[k]] for k,v in fw.items())
    print(f"B: l (eps={eps}): exact Gram PD {pd2} (pivot {float(pm2):.2e}), l(f) = {float(lf):+.6e}")
    if pd2 and lf<0: break
else: sys.exit("no rational l")
print(f"B: checking rows exactly ... ({time.time()-t0:.0f}s)",flush=True)
from weyl3 import *
H=hamiltonian(a=AW); print(f'B: well depth A = {AW}'); lval={(0,0,0)+e:lr[i] for e,i in MI.items()}
def Dl(A):
    re=Fr(0); im=Fr(0)
    for m,v in A.items():
        if sum(m)>2*K: raise ValueError
        cc=lval.get(m,Fr(0)) if (m[:3]==(0,0,0) and sum(m)==2*K) else Fr(0); re+=cc*v[0]; im+=cc*v[1]
    return (re,im)
bad=0
for m in monos_upto(2*K-4):
    O={m:(Fr(1),Fr(0))}
    for X in (mul(O,H),mul(H,O)): bad+=Dl(X)!=(0,0)
ns=0
for m in monos_upto(2*K+1):
    C=comm(H,{m:(Fr(1),Fr(0))})
    if all(sum(k)<=2*K for k in C): ns+=1; bad+=Dl(C)!=(0,0)
for m in monos_upto(2*K):
    a=Dl({m:(Fr(1),Fr(0))}); b=Dl(dag({m:(Fr(1),Fr(0))})); bad+=b!=(a[0],-a[1])
print(f"B: Delta vs eigenstate rows (all E), {ns} stationarity rows, hermiticity: violations {bad} ({time.time()-t0:.0f}s)")
print("RESULT:", "CERTIFIED" if bad==0 else "FAILED")
with open(f"certK{K}_A{AW}.txt".replace("/","_"),"w") as fh:
    fh.write(f"A = {AW}\nK = {K}\nr = {R}\ndelta = {DELTA}\nl(f) = {lf}\n# witness f coefficients on p^e:\n")
    for k,v in sorted(fw.items()): fh.write(f"{k} {v}\n")
    fh.write("# l on momentum monomials p^e:\n")
    for e,i in MI.items(): fh.write(f"{e} {lr[i]}\n")
    fh.write(f"# SOS Gram of |p|^{2*R} f, basis:\n{V}\n")
    for row in Gr: fh.write(" ".join(str(x) for x in row)+"\n")


==> anc/conelib.py <==
"""E-independent cone of directions Delta at level K for the 3D well (parity-reduced).
Delta vanishes on degree <= 2K-4, kills all eigenstate rows O(H-E),(H-E)O for every E,
all stationarity rows [H,O] that fit (customary + extended), is Hermitian, and M_K(Delta) >= 0."""
import numpy as np, scipy.linalg as sla, cvxpy as cp, time
from fractions import Fraction as F
from weyl3 import *
par=lambda m: tuple((m[j]+m[3+j])%2 for j in range(3))
class Cone:
    def __init__(s,K,H=None,verbose=True):
        t0=time.time(); s.K=K; H=H or hamiltonian(); low=2*K-4; s.low=low
        s.var=[m for m in monos_upto(2*K) if sum(m)>low and par(m)==(0,0,0)]
        s.idx={m:i for i,m in enumerate(s.var)}; nv=s.nv=len(s.var)
        rows=[]
        def addrow(A):
            for d in s.row(A):
                d={k:v for k,v in d.items() if v!=0}
                if d: rows.append(d)
        for m in monos_upto(low):
            O={m:(F(1),F(0))}; addrow(mul(O,H)); addrow(mul(H,O))
        for m in monos_upto(2*K+1):
            C=comm(H,{m:(F(1),F(0))})
            if all(sum(k)<=2*K for k in C): addrow(C)
        for m in s.var:
            r1,s1=s.row(dag({m:(F(1),F(0))})); r2,s2=s.row({m:(F(1),F(0))})
            for d in ({k:r1.get(k,0)-r2.get(k,0) for k in set(r1)|set(r2)},{k:s1.get(k,0)+s2.get(k,0) for k in set(s1)|set(s2)}):
                d={k:v for k,v in d.items() if v!=0}
                if d: rows.append(d)
        A=np.zeros((len(rows),2*nv))
        for i,d in enumerate(rows):
            for k,v in d.items(): A[i,k]=v
        s.Aeq=A; s.Nul=sla.null_space(A); dN=s.dN=s.Nul.shape[1]
        Bs={}
        for m in monos_upto(K): Bs.setdefault(par(m),[]).append(m)
        s.blocks=[]; trow=np.zeros(dN)
        for p,B in Bs.items():
            n=len(B); Gr=np.zeros((n,n,2*nv)); Gi=np.zeros((n,n,2*nv))
            for i,mi in enumerate(B):
                di=dag_mono(mi)
                for j,mj in enumerate(B):
                    r,t=s.row(mul(di,{mj:(F(1),F(0))}))
                    for k,v in r.items(): Gr[i,j,k]=v
                    for k,v in t.items(): Gi[i,j,k]=v
            Gr=Gr@s.Nul; Gi=Gi@s.Nul
            Big=np.zeros((2*n,2*n,dN)); Big[:n,:n]=Gr; Big[n:,n:]=Gr; Big[:n,n:]=-Gi; Big[n:,:n]=Gi
            s.blocks.append((2*n,0.5*(Big+Big.transpose(1,0,2)))); trow+=np.trace(Gr,axis1=0,axis2=1)
        s.u=cp.Variable(dN)
        s.cons=[trow@s.u==1]+[cp.reshape(Bg.reshape(m*m,dN)@s.u,(m,m),order='C')>>0 for m,Bg in s.blocks]
        if verbose: print(f"cone K={K}: vars={2*nv} rows={len(rows)} nullity={dN} blocks={sorted(m//2 for m,_ in s.blocks)} ({time.time()-t0:.0f}s)",flush=True)
    def row(s,A):
        r={};t={}
        for m,v in A.items():
            if sum(m)<=s.low or par(m)!=(0,0,0): continue
            i=s.idx[m]; a,b=float(v[0]),float(v[1]); nv=s.nv
            r[i]=r.get(i,0)+a; r[nv+i]=r.get(nv+i,0)-b
            t[nv+i]=t.get(nv+i,0)+a; t[i]=t.get(i,0)+b
        return r,t
    def value_vec(s,A):
        c=np.zeros(2*s.nv)
        for k,v in s.row(A)[0].items(): c[k]=v
        return c@s.Nul
    def minimize(s,cvec,solver):
        pr=cp.Problem(cp.Minimize(cvec@s.u),s.cons); pr.solve(solver=solver)
        uv=s.u.value
        me=min(np.linalg.eigvalsh(Bg@uv).min() for m,Bg in s.blocks)
        return pr.value,uv,me,pr.status


==> anc/eband3.py <==
#!/usr/bin/env python3
"""Energies accepted by the level-K eigenstate bootstrap (Definition 1) for the 3D well, with and without
the pure-momentum monomials of degree K in the moment matrix.
For trial E: variables x = (Re L, Im L) on parity-even monomials of degree <= 2K (by parity symmetry of H,
WLOG). Constraints: L(1)=1; hermiticity L(m^dag)=conj L(m); eigenstate rows L(O(H-E))=L((H-E)O)=0,
deg O <= 2K-4; stationarity rows L([H,O])=0 for every monomial O with [H,O] in A_{<=2K}; and
M_K(L) - t I >= 0 (parity blocks, real embedding). Maximize t (capped at 1): E is accepted iff t* > TOL.
Variant 'full': basis = all monomials of degree <= K. Variant 'drop': the pure-momentum monomials p^b,
|b| = K, removed from the basis. Claim to test: both variants accept the same energies (tail argument).
Prints t*(E) on a grid for both, then bisects the lowest accepted E for both.
Usage: python3 eband3.py [Emin Emax npts]   env: A(=2) K(=3) SOLVER(=CLARABEL) TOL(=1e-7)"""
import os, sys, time
import numpy as np, cvxpy as cp
from fractions import Fraction as F
from weyl3 import *
K=int(os.environ.get("K","3")); AW=F(os.environ.get("A","2")); SOLVER=os.environ.get("SOLVER","CLARABEL")
TOL=float(os.environ.get("TOL","1e-7"))
E0,E1,NP=(float(sys.argv[1]),float(sys.argv[2]),int(sys.argv[3])) if len(sys.argv)>3 else (-6.0,2.0,33)
t0=time.time(); H=hamiltonian(a=AW)
par=lambda m: tuple((m[j]+m[3+j])%2 for j in range(3))
var=[m for m in monos_upto(2*K) if par(m)==(0,0,0)]; idx={m:i for i,m in enumerate(var)}; nv=len(var)
def vec(A):
    r=np.zeros(2*nv); t=np.zeros(2*nv)
    for m,v in A.items():
        if par(m)!=(0,0,0): continue
        i=idx[m]; a,b=float(v[0]),float(v[1])
        r[i]+=a; r[nv+i]-=b; t[nv+i]+=a; t[i]+=b
    return r,t
fixed=[]; eA=[]; eB=[]                       # E-rows: (eA - E*eB) x = 0
one=np.zeros(2*nv); one[idx[(0,)*6]]=1
for m in var:
    r1,s1=vec(dag({m:(F(1),F(0))})); r2,s2=vec({m:(F(1),F(0))}); fixed+=[r1-r2,s1+s2]
ns=0
for m in monos_upto(2*K+1):
    C=comm(H,{m:(F(1),F(0))})
    if C and all(sum(k)<=2*K for k in C): ns+=1; fixed+=list(vec(C))
ne=0
for m in monos_upto(2*K-4):
    O={m:(F(1),F(0))}; rO,sO=vec(O)
    for X in (mul(O,H),mul(H,O)):
        rX,sX=vec(X); eA+=[rX,sX]; eB+=[rO,sO]; ne+=1
Fx=np.array([r for r in fixed if np.any(r)]); EA=np.array(eA); EB=np.array(eB)
print(f"K={K} A={AW}: {2*nv} real vars, {len(Fx)} fixed rows ({ns} stationarity generators), {ne} eigenstate rows; build {time.time()-t0:.0f}s",flush=True)
def blocks(drop):
    Bs={}
    for m in monos_upto(K):
        if drop and sum(m[:3])==0 and sum(m)==K: continue
        Bs.setdefault(par(m),[]).append(m)
    out=[]
    for p,B in Bs.items():
        n=len(B); Gr=np.zeros((n,n,2*nv)); Gi=np.zeros((n,n,2*nv))
        for i,mi in enumerate(B):
            di=dag_mono(mi)
            for j,mj in enumerate(B):
                r,t=vec(mul(di,{mj:(F(1),F(0))})); Gr[i,j]=r; Gi[i,j]=t
        Big=np.zeros((2*n,2*n,2*nv)); Big[:n,:n]=Gr; Big[n:,n:]=Gr; Big[:n,n:]=-Gi; Big[n:,:n]=Gi
        out.append(0.5*(Big+Big.transpose(1,0,2)))
    return out
def build(drop):
    x=cp.Variable(2*nv); t=cp.Variable(); E=cp.Parameter()
    cons=[one@x==1, Fx@x==0, EA@x-E*(EB@x)==0, t<=1]
    nb=0
    for Bg in blocks(drop):
        m=Bg.shape[0]; nb+=m//2
        cons.append(cp.reshape(Bg.reshape(m*m,2*nv)@x,(m,m),order='C')-t*np.eye(m)>>0)
    return cp.Problem(cp.Maximize(t),cons),E,nb
P={v:build(v=="drop") for v in ("full","drop")}
print(f"moment basis: full {P['full'][2]}, drop {P['drop'][2]} ({time.time()-t0:.0f}s)",flush=True)
def tstar(v,e):
    pr,E,_=P[v]; E.value=e
    try: pr.solve(solver=SOLVER)
    except Exception: return float('nan')
    return pr.value if pr.status in ("optimal","optimal_inaccurate") else -np.inf
grid=np.linspace(E0,E1,NP); first={}
print(f"{'E':>9} {'t*(full)':>12} {'t*(drop)':>12}",flush=True)
for e in grid:
    tf,td=tstar("full",e),tstar("drop",e); print(f"{e:9.4f} {tf:12.3e} {td:12.3e}",flush=True)
    for v,tv in (("full",tf),("drop",td)):
        if v not in first and tv>TOL: first[v]=e
for v in ("full","drop"):
    if v not in first: print(f"{v}: no accepted E in [{E0},{E1}]"); continue
    hi=first[v]; lo=hi-(grid[1]-grid[0])
    if lo<E0 or tstar(v,lo)>TOL: print(f"{v}: accepted already at grid start {E0}"); continue
    for _ in range(30):
        mid=0.5*(lo+hi)
        if tstar(v,mid)>TOL: hi=mid
        else: lo=mid
    print(f"{v}: lowest accepted E in ({lo:.8f}, {hi:.8f}]",flush=True)
print(f"done ({time.time()-t0:.0f}s)")


==> anc/exactT3.py <==
"""Exact rational certificate for the step-3 lemma:
     C (H+c)^3 + D - Y = sum_blocks v_B^dag G_B v_B,  G_B rational positive definite  (exact LDL^T).
   Starts from the float Gram in sosT3_A{A}_c{c}.npz (margin mode), rounds, projects exactly onto the affine space.
Usage: python3 exactT3.py A c"""
import sys, itertools, time, numpy as np
from fractions import Fraction as Fr
from flint import fmpq, fmpq_mat
exec(open('sosT3.py').read().split("MODE=")[0].split("C=cp.Variable()")[0])   # reuse: H, T3, Y, V, cls, prods, monos, MI
dat=np.load(f"sosT3_A{sys.argv[1]}_c{sys.argv[2]}.npz"); Cq=Fr(str(dat['C'].item())); Dq=Fr(str(dat['D'].item()))
Gf=[dat[f'arr_{k}'] for k in range(len(prods))]
# unknowns: (block, a<=b)
unk=[]; col={}
for k,(n,ent) in enumerate(prods):
    for (a,b) in ent: col[(k,a,b)]=len(unk); unk.append((k,a,b))
rowsA={}                                     # monomial -> {col: coef}
for k,(n,ent) in enumerate(prods):
    for (a,b),P in ent.items():
        for m,v in P.items(): rowsA.setdefault(m,{})[col[(k,a,b)]]=v
bvec={m: Cq*T3.get(m,0)-Y.get(m,0)+(Dq if m==(0,)*6 else 0) for m in monos}
for m in monos:
    if m not in rowsA: assert bvec[m]==0, ("unreachable monomial",m)
R=sorted(rowsA); nr=len(R); print(f"{nr} constraint rows, {len(unk)} unknowns ({time.time()-t0:.0f}s)",flush=True)
DEN=10**9; g=[Fr(round(Gf[k][a,b]*DEN),DEN) for (k,a,b) in unk]
res=[bvec[m]-sum(v*g[j] for j,v in rowsA[m].items()) for m in R]
print("max rounding residual:",float(max(abs(x) for x in res)),flush=True)
# normal equations  (A A^T) y = res  ; exact, over the rows; drop dependent rows by exact rank-revealing elimination
colrows={}
for i,m in enumerate(R):
    for j,v in rowsA[m].items(): colrows.setdefault(j,[]).append((i,v))
M=[[Fr(0)]*nr for _ in range(nr)]
for j,lst in colrows.items():
    for i1,v1 in lst:
        for i2,v2 in lst: M[i1][i2]+=v1*v2
Mf=fmpq_mat(nr,nr,[fmpq(x.numerator,x.denominator) for row in M for x in row])
rk=Mf.rank(); print("rank of A A^T:",rk,"of",nr,f"({time.time()-t0:.0f}s)",flush=True)
if rk<nr:
    # keep an independent subset of rows (greedy by exact rank)
    rref,rank_=fmpq_mat(nr,nr,[fmpq(x.numerator,x.denominator) for row in M for x in row]).transpose().rref()
    piv=[]; r_=0
    for cidx in range(nr):
        if r_<rank_ and rref[r_,cidx]!=0: piv.append(cidx); r_+=1
    keep=piv
else: keep=list(range(nr))
Ms=fmpq_mat(len(keep),len(keep),[fmpq(M[i][j].numerator,M[i][j].denominator) for i in keep for j in keep])
rs=fmpq_mat(len(keep),1,[fmpq(res[i].numerator,res[i].denominator) for i in keep])
y=Ms.solve(rs); yv={keep[t]:Fr(int(y[t,0].p),int(y[t,0].q)) for t in range(len(keep))}
for j,lst in colrows.items():
    g[j]+=sum(v*yv[i] for i,v in lst if i in yv)
# exact check of ALL rows
bad=sum(1 for m in R if bvec[m]!=sum(v*g[j] for j,v in rowsA[m].items()))
print("rows violated after projection:",bad,f"({time.time()-t0:.0f}s)",flush=True)
def ldl_pd(Mx):
    n=len(Mx); A_=[r[:] for r in Mx]; mp=None
    for k in range(n):
        if A_[k][k]<=0: return False,A_[k][k]
        mp=A_[k][k] if mp is None else min(mp,A_[k][k])
        for i in range(k+1,n):
            f=A_[i][k]/A_[k][k]
            if f:
                for jj in range(k,n): A_[i][jj]-=f*A_[k][jj]
    return True,mp
allpd=True
for k,(n,ent) in enumerate(prods):
    G=[[Fr(0)]*n for _ in range(n)]
    for (a,b) in ent: G[a][b]=g[col[(k,a,b)]]; G[b][a]=g[col[(k,a,b)]]
    pd,mp=ldl_pd(G); allpd&=pd; print(f"block {k} (n={n}): exact PD {pd}, min pivot {float(mp):.3e}",flush=True)
print("LEMMA CERTIFIED" if (bad==0 and allpd) else "FAILED", f": sum_m ||m u||^2 <= {Cq} <u,(H+{sys.argv[2]})^3 u> + {Dq} ||u||^2   ({time.time()-t0:.0f}s)")
with open(f"lemmaT3_A{sys.argv[1]}_c{sys.argv[2]}.txt","w") as fh:
    fh.write(f"A={sys.argv[1]} c={sys.argv[2]} C={Cq} D={Dq}\n")
    for j,(k,a,b) in enumerate(unk): fh.write(f"{k} {a} {b} {g[j]}\n")


==> anc/fdcheck.py <==
#!/usr/bin/env python3
"""Independent check of the low spectrum of H = |p|^2/2 + 2 sum (q_i^2-1)^2 - sum_{i<j} q_i^2 q_j^2
by finite differences (4th-order stencil) on a cubic grid [-L,L]^3 with Dirichlet boundary, a method
unrelated to the Hermite-basis code. Prints the 10 lowest eigenvalues for two grid spacings and their
Richardson extrapolation (error ~ h^4). Expected (Prop. 3): E0 ~1.53483 (x1), E1 ~1.61488 (x3),
E2 ~1.68249 (x3), E3 ~1.74147 (x1).   Usage: python3 fdcheck.py L N1 N2"""
import sys, time, numpy as np, scipy.sparse as sp, scipy.sparse.linalg as sla
L=float(sys.argv[1]); Ns=[int(x) for x in sys.argv[2:]]
def spectrum(N):
    x=np.linspace(-L,L,N+2)[1:-1]; h=x[1]-x[0]
    c=np.array([-1/12,4/3,-5/2,4/3,-1/12])/h**2          # 4th-order second derivative
    D2=sp.diags([c[0],c[1],c[2],c[3],c[4]],[-2,-1,0,1,2],shape=(N,N),format="csr")
    I=sp.identity(N,format="csr")
    Lap=sp.kron(sp.kron(D2,I),I)+sp.kron(sp.kron(I,D2),I)+sp.kron(sp.kron(I,I),D2)
    X,Y,Z=np.meshgrid(x,x,x,indexing="ij")
    V=2*((X**2-1)**2+(Y**2-1)**2+(Z**2-1)**2)-(X**2*Y**2+Y**2*Z**2+Z**2*X**2)
    H=(-0.5*Lap+sp.diags(V.ravel())).tocsc()
    t=time.time(); ev=sla.eigsh(H,k=10,sigma=1.4,which="LM",return_eigenvectors=False)
    return np.sort(ev),h,time.time()-t
res=[]
for N in Ns:
    ev,h,dt=spectrum(N); res.append((ev,h)); print(f"N={N} h={h:.4f} ({dt:.0f}s): "+" ".join(f"{e:.6f}" for e in ev),flush=True)
if len(res)==2:
    (e1,h1),(e2,h2)=res; r=(h1/h2)**4; ext=(r*e2-e1)/(r-1)
    print("Richardson (h^4):  "+" ".join(f"{e:.6f}" for e in ext))


==> anc/indep/star.py <==
"""INDEPENDENT Weyl-algebra implementation (for verification only; shares no code with weyl3.py).
Standard ordering (all q left of all p), [q_j,p_k] = i delta_jk, p = -i d/dq.
Symbol product:  (a * b)(q,p) = sum_k  (-i)^{|k|}/k!  d_p^k a  d_q^k b     (k multi-index)."""
from fractions import Fraction as F
from itertools import product
from math import factorial, prod
Z=(F(0),F(0))
def cadd(x,y): return (x[0]+y[0],x[1]+y[1])
def cmul(x,y): return (x[0]*y[0]-x[1]*y[1],x[0]*y[1]+x[1]*y[0])
def mI(k): return [(F(1),F(0)),(F(0),F(-1)),(F(-1),F(0)),(F(0),F(1))][k%4]   # (-i)^k
def clean(A): return {m:v for m,v in A.items() if v[0]!=0 or v[1]!=0}
def add(A,B,s=1):
    R=dict(A)
    for m,v in B.items(): R[m]=cadd(R.get(m,Z),(s*v[0],s*v[1]))
    return clean(R)
def scal(A,c): return clean({m:cmul(v,c) for m,v in A.items()})
def ff(n,k): return prod(range(n-k+1,n+1))          # n!/(n-k)!
def star(A,B):
    R={}
    for m1,v1 in A.items():
        a,b=m1[:3],m1[3:]
        for m2,v2 in B.items():
            c,d=m2[:3],m2[3:]; v=cmul(v1,v2)
            for k in product(*[range(min(b[j],c[j])+1) for j in range(3)]):
                coef=F(prod(ff(b[j],k[j])*ff(c[j],k[j]) for j in range(3)),prod(factorial(x) for x in k))
                m=tuple(a[j]+c[j]-k[j] for j in range(3))+tuple(b[j]-k[j]+d[j] for j in range(3))
                R[m]=cadd(R.get(m,Z),cmul(v,cmul((coef,F(0)),mI(sum(k)))))
    return clean(R)
def conj_elem(A):   # A^dagger:  (c q^a p^b)^dag = conj(c) p^b q^a = conj(c) * (p^b star q^a)
    R={}
    for m,v in A.items():
        P=star({(0,0,0)+m[3:]:(F(1),F(0))},{m[:3]+(0,0,0):(F(1),F(0))})
        R=add(R,scal(P,(v[0],-v[1])))
    return R
def mono(m,c=(F(1),F(0))): return {tuple(m):c}
def comm(A,B): return add(star(A,B),star(B,A),-1)
def H3(A,c=-1):
    """H = |p|^2/2 + A sum (q_i^2-1)^2 + c sum_{i<j} q_i^2 q_j^2   (built from scratch)"""
    H={}
    for j in range(3):
        e=[0]*6; e[3+j]=2; H=add(H,mono(e,(F(1,2),F(0))))
        e=[0]*6; e[j]=4; H=add(H,mono(e,(F(A),F(0))))
        e=[0]*6; e[j]=2; H=add(H,mono(e,(F(-2*A),F(0))))
    H=add(H,mono((0,)*6,(F(3*A),F(0))))
    for i in range(3):
        for j in range(i+1,3):
            e=[0]*6; e[i]=2; e[j]=2; H=add(H,mono(e,(F(c),F(0))))
    return H
def monos(d): return sorted([m for m in product(range(d+1),repeat=6) if sum(m)<=d],key=lambda m:(sum(m),m))


==> anc/indep/t_star.py <==
# cross-check star.py against weyl3.py, and against explicit differential operators (sympy ground truth)
import random, sys
sys.path.insert(0,'..')
from fractions import Fraction as F
import star as S, weyl3 as W
random.seed(1)
def rnd(d):
    A={}
    for _ in range(4):
        m=tuple(random.randint(0,2) for _ in range(6))
        if sum(m)<=d: A[m]=(F(random.randint(-3,3)),F(random.randint(-3,3)))
    return S.clean(A)
bad=0
for t in range(300):
    a,b=rnd(6),rnd(6)
    if S.star(a,b)!=W.mul(a,b): bad+=1
    if S.conj_elem(a)!=W.dag(a): bad+=1
print("star vs weyl3 mismatches:",bad)
print("H from scratch == weyl3.hamiltonian(a=2):", S.H3(2)==W.hamiltonian(a=2))
# sympy ground truth: q^a p^b acts as x^a (-i d/dx)^b
import sympy as sp
x=sp.symbols('x1:4'); fsym=sp.Function('f')(*x)
def act(A,g):
    out=0
    for m,v in A.items():
        h=g
        for j in range(3):
            for _ in range(m[3+j]): h=-sp.I*sp.diff(h,x[j])
        h=h*sp.prod([x[j]**m[j] for j in range(3)])
        out+= (sp.Rational(v[0].numerator,v[0].denominator)+sp.I*sp.Rational(v[1].numerator,v[1].denominator))*h
    return sp.expand(out)
ok=True
for t in range(15):
    a,b=rnd(4),rnd(4)
    lhs=act(a,act(b,fsym)); rhs=act(S.star(a,b),fsym)
    ok&= sp.simplify(lhs-rhs)==0
print("star == composition of differential operators (15 random pairs):",ok)
# adjoint ground truth: <u, A v> = <A^dag u, v> for Gaussian-type test functions, numeric


==> anc/indep/vA.py <==
# Part A: independent check of certK3_A2.txt : f >= 0 (SOS), l Gram PD, l(f) < 0, M_3(Delta) >= 0
import re, sys, itertools
from fractions import Fraction as F
sys.path.insert(0,'.')
import star as S
txt=open('../certK3_A2.txt').read()
hdr=dict(re.findall(r"^(\w+(?:\(f\))?) = (\S+)$",txt,re.M)); print("header:",{k:hdr[k] for k in hdr})
def sect(name):
    return txt.split(name)[1].split("#")[0].strip().splitlines()
fw={tuple(map(int,re.findall(r"-?\d+",ln.split(")")[0]))):F(ln.split(")")[1].strip()) for ln in sect("# witness f coefficients on p^e:\n")}
lv={tuple(map(int,re.findall(r"-?\d+",ln.split(")")[0]))):F(ln.split(")")[1].strip()) for ln in sect("# l on momentum monomials p^e:\n")}
gs=txt.split("basis:\n")[1].strip().splitlines(); basis=eval(gs[0]); G=[[F(x) for x in row.split()] for row in gs[1:]]
r=int(hdr['r']); K=int(hdr['K']); assert K==3
print(f"f: {len(fw)} terms, all exponents even & total 6: {all(sum(e)==6 and all(x%2==0 for x in e) for e in fw)}")
print(f"l: {len(lv)} values on even degree-6 momentum monomials")
# (A1) |p|^{2r} f == v^T G v  as polynomials in p (commutative)
q=dict(fw)
for _ in range(r):
    nq={}
    for e,c in q.items():
        for j in range(3):
            ee=list(e); ee[j]+=2; ee=tuple(ee); nq[ee]=nq.get(ee,0)+c
    q=nq
lhs={}
n=len(basis); assert len(G)==n and all(len(rw)==n for rw in G)
sym=all(G[i][j]==G[j][i] for i in range(n) for j in range(n))
for i in range(n):
    for j in range(n):
        e=tuple(a+b for a,b in zip(basis[i],basis[j])); lhs[e]=lhs.get(e,0)+G[i][j]
diff={e:lhs.get(e,0)-q.get(e,0) for e in set(lhs)|set(q)}
print("(A1) |p|^2 f == v^T G v exactly:", all(v==0 for v in diff.values()), " G symmetric:",sym)
def ldl(M):
    n=len(M); A=[row[:] for row in M]; piv=[]
    for k in range(n):
        if A[k][k]<=0: return False,A[k][k]
        piv.append(A[k][k])
        for i in range(k+1,n):
            t=A[i][k]/A[k][k]
            for j in range(k,n): A[i][j]-=t*A[k][j]
    return True,min(piv)
print("(A2) G positive definite (exact LDL):", ldl(G)[0], "=> |p|^2 f is a sum of squares, f(p) >= 0 for all p")
# (A3) l : define on ALL degree-6 momentum monomials (0 on non-even), Gram over all degree-3 momentum monomials
B3=[c for c in itertools.product(range(4),repeat=3) if sum(c)==3]
lfull=lambda e: lv.get(e,F(0)) if all(x%2==0 for x in e) else F(0)
assert all(e in lv for e in itertools.product(range(7),repeat=3) if sum(e)==6 and all(x%2==0 for x in e))
Gl=[[lfull(tuple(a+b for a,b in zip(c,d))) for d in B3] for c in B3]
print("(A3) l Gram (10x10, all degree-3 momentum monomials) positive definite:", ldl(Gl)[0], " min pivot", float(ldl(Gl)[1]))
lf=sum(c*lfull(e) for e,c in fw.items())
print("(A4) l(f) =", lf, "=", float(lf), " < 0:", lf<0, "  matches header:", str(lf)==hdr['l(f)'])
# (A5) M_3(Delta) >= 0 : Delta(A) = l(pure-momentum degree-6 part of A)
def Delta(A):
    re_=F(0); im_=F(0)
    for m,v in A.items():
        assert sum(m)<=6
        if m[:3]==(0,0,0) and sum(m)==6: c=lfull(m[3:]); re_+=c*v[0]; im_+=c*v[1]
    return (re_,im_)
MON=S.monos(3); nM=len(MON)
MD=[[Delta(S.star(S.conj_elem(S.mono(a)),S.mono(b))) for b in MON] for a in MON]
nz=[(i,j) for i in range(nM) for j in range(nM) if MD[i][j]!=(0,0)]
supp=sorted(set(i for i,j in nz)); pm=[i for i,m in enumerate(MON) if m[:3]==(0,0,0) and sum(m)==3]
print(f"(A5) M_3(Delta): nonzero entries only in pure-momentum degree-3 block: {set(supp)<=set(pm)};",
      "block real & equal to l Gram:", all(MD[i][j]==(Gl[B3.index(MON[i][3:])][B3.index(MON[j][3:])],F(0)) for i in pm for j in pm),
      "=> M_3(Delta) = l-Gram (+) 0  is PSD")


==> anc/indep/vB.py <==
# Part B: Delta annihilates the level-3 eigenstate/stationarity/hermiticity constraints  (independent code: star.py)
import sys, itertools, time
from fractions import Fraction as F
sys.path.insert(0,'.')
import star as S
exec(open('vA.py').read().split("# (A5)")[0].split("# (A1)")[0])   # parse certificate -> lv
lfull=lambda e: lv.get(e,F(0)) if all(x%2==0 for x in e) else F(0)
def Delta(A):
    re_=F(0); im_=F(0)
    for m,v in A.items():
        if sum(m)>6: raise ValueError("degree > 6")
        if m[:3]==(0,0,0) and sum(m)==6: c=lfull(m[3:]); re_+=c*v[0]; im_+=c*v[1]
    return (re_,im_)
H=S.H3(2); t0=time.time(); ONE=(F(1),F(0))
# ---- (B1) the constraint rows as generated from monomials (the paper's definition)
bad=0; n1=0
for m in S.monos(2):                       # eigenstate rows  <O(H-E)> = 0,  <(H-E)O> = 0  (deg O <= 2K-4 = 2)
    O=S.mono(m); n1+=2
    for X in (S.star(O,H),S.star(H,O)): bad+= Delta(X)!=(0,0)
    bad+= Delta(O)!=(0,0)                  # the -E<O> part
ns=0
for m in S.monos(7):                       # stationarity <[H,O]> = 0 for every monomial O with deg[H,O] <= 6
    C=S.comm(H,S.mono(m))
    if all(sum(k)<=6 for k in C): ns+=1; bad+= Delta(C)!=(0,0)
nh=0
for m in S.monos(6):                       # hermiticity  Delta(A^dag) = conj Delta(A)
    a=Delta(S.mono(m)); b=Delta(S.conj_elem(S.mono(m))); nh+=1; bad+= b!=(a[0],-a[1])
print(f"(B1) {n1} eigenstate rows (+ E-parts), {ns} stationarity rows, {nh} hermiticity rows: violations {bad}  ({time.time()-t0:.0f}s)",flush=True)


==> anc/indep/vB2.py <==
# Part B2: CLOSURE.  Every linear combination Z = sum_X a_X X(H-E) + sum_Y b_Y (H-E)Y  (X,Y monomials of degree <= DMAX)
# that lies in A_{<=6} is a valid level-3 constraint for an eigenstate.  Check Delta(Z)=0 for ALL of them, for every E:
#   high-degree (>6) part of Z comes only from XH, HY  (E X has degree <= 6)  -> E-free linear system Ghi a = 0;
#   Delta(Z) = delta_H . a - E delta_1 . a.   Sufficient: delta_H and delta_1 both lie in the row space of Ghi  (exact rank).
# Only the parity class even in every axis can contribute (H is even; Delta sees only even monomials).
# Coefficients normalised r = c (-i)^{|b|} with basis i^{|b|} q^a p^b: all real (time reversal).
import sys, itertools, time
from fractions import Fraction as F
from flint import fmpq_mat, fmpq
sys.path.insert(0,'.')
import star as S
exec(open('vA.py').read().split("# (A1)")[0])
lfull=lambda e: lv.get(e,F(0)) if all(x%2==0 for x in e) else F(0)
DMAX=int(sys.argv[1]) if len(sys.argv)>1 else 6
H=S.H3(2); t0=time.time()
IP=[(F(1),F(0)),(F(0),F(1)),(F(-1),F(0)),(F(0),F(-1))]
def normr(E):
    out={}
    for m,c in E.items():
        r=S.cmul(c,IP[(-sum(m[3:]))%4]); assert r[1]==0; out[m]=r[0]
    return out
even=[m for m in S.monos(DMAX) if all((m[j]+m[j+3])%2==0 for j in range(3))]
gens=[]
for m in even:
    X={m:IP[sum(m[3:])%4]}
    for side in (0,1):
        gH=normr(S.star(X,H) if side==0 else S.star(H,X)); g1=normr(X); gens.append((gH,g1))
hi=sorted({k for gH,g1 in gens for k in gH if sum(k)>6}); HI={k:i for i,k in enumerate(hi)}
def dl(g):   # Delta on normalised coefficients: c = r i^{|b|} ; pure momentum deg 6: i^6 = -1
    return sum((-v*lfull(k[3:]) for k,v in g.items() if k[:3]==(0,0,0) and sum(k)==6),F(0))
dH=[dl(gH) for gH,g1 in gens]; d1=[dl(g1) for gH,g1 in gens]
print(f"DMAX={DMAX}: {len(gens)} generators (even class), {len(hi)} high-degree monomials; "
      f"generators with Delta != 0: {sum(1 for x in dH if x!=0)} (H-part), {sum(1 for x in d1 if x!=0)} (E-part)  ({time.time()-t0:.0f}s)",flush=True)
M=fmpq_mat(len(hi),len(gens))
for j,(gH,g1) in enumerate(gens):
    for k,v in gH.items():
        if sum(k)>6: M[HI[k],j]=fmpq(v.numerator,v.denominator)
r0=M.rank()
def aug(vec):
    A=fmpq_mat(len(hi)+1,len(gens))
    for i in range(len(hi)):
        for j in range(len(gens)): A[i,j]=M[i,j]
    for j,x in enumerate(vec): A[len(hi),j]=fmpq(x.numerator,x.denominator)
    return A.rank()
rH=aug(dH); r1=aug(d1)
print(f"rank Ghi = {r0};  with delta_H: {rH};  with delta_1: {r1}   => closure OK for all E: {rH==r0 and r1==r0}  "
      f"(nullity = {len(gens)-r0} admissible combinations)  ({time.time()-t0:.0f}s)")


==> anc/indep/vB3.py <==
# DMAX = 8 : now E X (deg 7,8) enters the high rows.  Check at several rational E (generic) and E ~ E0, E1 (rational approx).
import sys, time
from fractions import Fraction as F
from flint import fmpq_mat, fmpq
exec(open('vB2.py').read().split("M=fmpq_mat")[0].replace("DMAX=int(sys.argv[1]) if len(sys.argv)>1 else 6","DMAX=8"))
def run(E):
    rows=sorted({k for gH,g1 in gens for k in list(gH)+list(g1) if sum(k)>6}); RI={k:i for i,k in enumerate(rows)}
    M=fmpq_mat(len(rows),len(gens)); Ef=fmpq(E.numerator,E.denominator)
    for j,(gH,g1) in enumerate(gens):
        acc={}
        for k,v in gH.items():
            if sum(k)>6: acc[k]=acc.get(k,F(0))+v
        for k,v in g1.items():
            if sum(k)>6: acc[k]=acc.get(k,F(0))-E*v
        for k,v in acc.items(): M[RI[k],j]=fmpq(v.numerator,v.denominator)
    r0=M.rank(); d=[a-E*b for a,b in zip(dH,d1)]
    A=fmpq_mat(len(rows)+1,len(gens))
    for i in range(len(rows)):
        for j in range(len(gens)): A[i,j]=M[i,j]
    for j,x in enumerate(d): A[len(rows),j]=fmpq(x.numerator,x.denominator)
    return r0, A.rank(), len(gens)-r0
for E in [F(3,2),F(7,5),F(153482611,100000000),F(161488137,100000000),F(-5,3)]:
    r0,r1,nul=run(E); print(f"E={float(E):.8f}: rank {r0}, with Delta row {r1}, nullity {nul}: OK={r0==r1}  ({time.time()-t0:.0f}s)",flush=True)


==> anc/indep/vB5.py <==
# DMAX=10 closure test modulo large primes (evidence level: rank mod p)
import sys, time
from fractions import Fraction as F
from flint import nmod_mat
exec(open('vB2.py').read().split("M=fmpq_mat")[0].replace("DMAX=int(sys.argv[1]) if len(sys.argv)>1 else 6","DMAX=10"))
rows=sorted({k for gH,g1 in gens for k in list(gH)+list(g1) if sum(k)>6}); RI={k:i for i,k in enumerate(rows)}
for P in [2**61-1, 1000000007]:
    md=lambda x: (x.numerator%P)*pow(x.denominator%P,-1,P)%P
    for E in [F(153482611,100000000),F(161488137,100000000),F(7,5)]:
        M=nmod_mat(len(rows)+1,len(gens),P)
        for j,(gH,g1) in enumerate(gens):
            acc={}
            for k,v in gH.items():
                if sum(k)>6: acc[k]=acc.get(k,F(0))+v
            for k,v in g1.items():
                if sum(k)>6: acc[k]=acc.get(k,F(0))-E*v
            for k,v in acc.items(): M[RI[k],j]=md(v)
        r_aug=M.rank()
        for j in range(len(gens)): M[len(rows),j]=0
        r0=M.rank()
        for j in range(len(gens)): M[len(rows),j]=md(dH[j]-E*d1[j])
        r1=M.rank()
        print(f"p={P} E={float(E):.8f}: rank {r0}, with Delta row {r1}  OK={r0==r1}  ({time.time()-t0:.0f}s)",flush=True)


==> anc/indep/vC.py <==
# Part C: independent check of the cube lemma certificate lemmaT3_A2_c5.txt with star.py:
#   C (H+c)^3 + D - sum_{|m|<=3} m^dag m  ==  sum_blocks  v^dag G v   exactly,  every G block positive definite.
import sys, itertools, time, re
from fractions import Fraction as F
sys.path.insert(0,'.')
import star as S
t0=time.time()
L=open('../lemmaT3_A2_c5.txt').read().splitlines()
hd=dict(kv.split('=') for kv in L[0].split()); A=F(hd['A']); c=F(hd['c']); C=F(hd['C']); D=F(hd['D'])
ent=[(int(k),int(a),int(b),F(g)) for k,a,b,g in (ln.split() for ln in L[1:])]
V=[m for m in itertools.product(range(7),repeat=6) if sum(m[:3])+2*sum(m[3:])<=6]
cls={}
for i,m in enumerate(V): cls.setdefault(tuple((m[j]+m[j+3])%2 for j in range(3)),[]).append(i)
blocks=[[V[i] for i in idx] for idx in cls.values()]
IP=[(F(1),F(0)),(F(0),F(1)),(F(-1),F(0)),(F(0),F(-1))]
v=lambda m: {m:IP[sum(m[3:])%4]}
print(f"A={A} c={c} C={C} D={D}; {len(ent)} Gram entries; blocks {[len(b) for b in blocks]}",flush=True)
# right-hand side, from scratch
H=S.H3(A); T=S.add(H,S.mono((0,)*6,(c,F(0)))); T3=S.star(S.star(T,T),T)
Y={}
for m in S.monos(3): Y=S.add(Y,S.star(S.conj_elem(S.mono(m)),S.mono(m)))
RHS=S.add(S.add(S.scal(T3,(C,F(0))),S.mono((0,)*6,(D,F(0)))),Y,-1)
# left-hand side
LHS={}; cache={}
for k,a,b,g in ent:
    va,vb=blocks[k][a],blocks[k][b]
    X=S.star(S.conj_elem(v(va)),v(vb))
    if a!=b: X=S.add(X,S.conj_elem(X))
    for m,val in X.items(): LHS[m]=S.cadd(LHS.get(m,S.Z),(g*val[0],g*val[1]))
LHS=S.clean(LHS)
diff=S.add(LHS,RHS,-1)
print(f"(C1) identity exact: {len(diff)==0}   (terms: LHS {len(LHS)}, RHS {len(RHS)})  ({time.time()-t0:.0f}s)",flush=True)
def ldl(M):
    n=len(M); A_=[r[:] for r in M]; mp=None
    for k in range(n):
        if A_[k][k]<=0: return False,A_[k][k]
        mp=A_[k][k] if mp is None else min(mp,A_[k][k])
        for i in range(k+1,n):
            t=A_[i][k]/A_[k][k]
            if t:
                for j in range(k,n): A_[i][j]-=t*A_[k][j]
    return True,mp
Gs=[[[F(0)]*len(b) for _ in b] for b in blocks]; seen=set()
for k,a,b,g in ent: Gs[k][a][b]=g; Gs[k][b][a]=g; seen.add((k,a,b))
complete=all((k,a,b) in seen for k,bl in enumerate(blocks) for a in range(len(bl)) for b in range(a,len(bl)))
res=[ldl(G) for G in Gs]
print(f"(C2) Gram complete: {complete}; all blocks PD (exact LDL): {all(r[0] for r in res)}; min pivot {float(min(r[1] for r in res)):.3f}  ({time.time()-t0:.0f}s)")


==> anc/indep/vK4.py <==
# Independent check of the K=4 certificate certK4_A2.txt (Remark on higher levels), using star.py only.
import re, sys, itertools, time
from fractions import Fraction as F
sys.path.insert(0,'.')
import star as S
t0=time.time(); K=4
txt=open('../certK4_A2.txt').read()
hdr=dict(re.findall(r"^(\w+(?:\(f\))?) = (\S+)$",txt,re.M)); assert int(hdr['K'])==K and hdr['A']=='2', hdr
sect=lambda name: txt.split(name)[1].split("#")[0].strip().splitlines()
fw={tuple(map(int,re.findall(r"-?\d+",ln.split(")")[0]))):F(ln.split(")")[1].strip()) for ln in sect("# witness f coefficients on p^e:\n")}
lv={tuple(map(int,re.findall(r"-?\d+",ln.split(")")[0]))):F(ln.split(")")[1].strip()) for ln in sect("# l on momentum monomials p^e:\n")}
gs=txt.split("basis:\n")[1].strip().splitlines(); basis=eval(gs[0]); G=[[F(x) for x in row.split()] for row in gs[1:]]; r=int(hdr['r'])
def ldl(M):
    n=len(M); A=[row[:] for row in M]; piv=[]
    for k in range(n):
        if A[k][k]<=0: return False,A[k][k]
        piv.append(A[k][k])
        for i in range(k+1,n):
            t=A[i][k]/A[k][k]
            for j in range(k,n): A[i][j]-=t*A[k][j]
    return True,min(piv)
q=dict(fw)
for _ in range(r):
    nq={}
    for e,c in q.items():
        for j in range(3):
            ee=list(e); ee[j]+=2; ee=tuple(ee); nq[ee]=nq.get(ee,0)+c
    q=nq
lhs={}; n=len(basis)
for i in range(n):
    for j in range(n):
        e=tuple(a+b for a,b in zip(basis[i],basis[j])); lhs[e]=lhs.get(e,0)+G[i][j]
print(f"(K4-1) |p|^{2*r} f == v^T G v exactly:", all(lhs.get(e,0)==q.get(e,0) for e in set(lhs)|set(q)),
      "; G symmetric:", all(G[i][j]==G[j][i] for i in range(n) for j in range(n)), "; G PD:", ldl(G)[0])
B4=[c for c in itertools.product(range(K+1),repeat=3) if sum(c)==K]
lfull=lambda e: lv.get(e,F(0)) if all(x%2==0 for x in e) else F(0)
Gl=[[lfull(tuple(a+b for a,b in zip(c,d))) for d in B4] for c in B4]
lf=sum(c*lfull(e) for e,c in fw.items())
print(f"(K4-2) l Gram ({len(B4)}x{len(B4)}) PD: {ldl(Gl)[0]};  (K4-3) l(f) = {float(lf):.6e} < 0: {lf<0}, matches header: {str(lf)==hdr['l(f)']}",flush=True)
def Delta(A):
    re_=F(0); im_=F(0)
    for m,v in A.items():
        if sum(m)>2*K: raise ValueError
        if m[:3]==(0,0,0) and sum(m)==2*K: c=lfull(m[3:]); re_+=c*v[0]; im_+=c*v[1]
    return (re_,im_)
H=S.H3(2); bad=0; ne=0
for m in S.monos(2*K-4):
    O=S.mono(m); ne+=1
    for X in (S.star(O,H),S.star(H,O)): bad+= Delta(X)!=(0,0)
    bad+= Delta(O)!=(0,0)
ns=0
for m in S.monos(2*K+1):
    C=S.comm(H,S.mono(m))
    if all(sum(k)<=2*K for k in C): ns+=1; bad+= Delta(C)!=(0,0)
nh=0
for m in S.monos(2*K):
    a=Delta(S.mono(m)); b=Delta(S.conj_elem(S.mono(m))); nh+=1; bad+= b!=(a[0],-a[1])
print(f"(K4-4) {ne} eigenstate generators, {ns} stationarity rows, {nh} hermiticity rows: violations {bad}  ({time.time()-t0:.0f}s)",flush=True)
MON=S.monos(K); pm=[i for i,m in enumerate(MON) if m[:3]==(0,0,0) and sum(m)==K]
ok=True
for a in range(len(MON)):
    ca=S.conj_elem(S.mono(MON[a]))
    for b in range(len(MON)):
        d=Delta(S.star(ca,S.mono(MON[b])))
        if a in pm and b in pm: ok&= d==(Gl[B4.index(MON[a][3:])][B4.index(MON[b][3:])],F(0))
        else: ok&= d==(0,0)
print(f"(K4-5) M_4(Delta) = l-Gram (+) 0 (hence PSD): {ok}  ({time.time()-t0:.0f}s)")


==> anc/lemmaT3_A2_c5.txt <==
A=2 c=5 C=20 D=200000
0 0 0 1044679173110446463719731/7150310453500000000
0 0 1 10405988444158099/14376500000000
0 0 2 1664958148652461/2300240000000
0 0 3 10405988477138573/14376500000000
0 0 4 -183508939005418343296349/14300620907000000000
0 0 5 -659287459477534595099867/115599337606600000000
0 0 6 27295835688560558613174923681/165823747091080414250000000
0 0 7 -59675408946593471/331669437500000
0 0 8 -238701636287759761/1326677750000000
0 0 9 539335714803932554702613/288998344016500000000
0 0 10 -26882874161306547477/5305486000000000
0 0 11 10866289534704827/40768500000000
0 0 12 -2293861737337668052363/178757761337500000
0 0 13 564592710916737012993316631307/1326589976728643314000000000
0 0 14 180618977032197692692469/115599337606600000000
0 0 15 -3296437285701729180239989/577996688033000000000
0 0 16 -954806541113089573/5306711000000000
0 0 17 109183343343883158416348601323/663294988364321657000000000
0 0 18 -954806544381750399/5306711000000000
0 0 19 903094885193352899688117/577996688033000000000
0 0 20 -40974331245629084981/10853281275000000
0 0 21 788978397770115714073/666928609500000000
0 0 22 539335714535737023999187/288998344016500000000
0 0 23 -107531496491388390629/21221944000000000
0 0 24 197244598697574086561/166732152375000000
0 0 25 289767721292989/1087160000000
0 0 26 -36701787787892775934653/2860124181400000000
0 0 27 282296355638132700179173769103/663294988364321657000000000
0 0 28 903094886052259356409231/577996688033000000000
0 0 29 564592711582746212128142862463/1326589976728643314000000000
0 0 30 112886860827408841133191/72249586004125000000
0 0 31 -103013665288377620668483/18062396501031250000
0 0 32 -477403271020890007/2653355500000000
0 0 33 -119350817838802021/663338875000000
0 0 34 54591671438130114200349402971/331647494182160828500000000
0 0 35 903094885615866922371307/577996688033000000000
0 0 36 -1638973246916472565427/434131251000000000
0 0 37 131496399151273938151/111154768250000000
0 0 38 903094886193863610404307/577996688033000000000
0 0 39 -546324416740794494981/144710417000000000
0 0 40 -413770579223888899/222546500000000
0 0 41 262992797909510962397/222309536500000000
0 0 42 134833928388935326258959/72249586004125000000
0 0 43 -21506299302424384221/4244388800000000
0 0 44 394489198431549639079/333464304750000000
0 0 45 525985599476897527537/444619073000000000
0 0 46 1086628941635429/4076850000000
0 1 1 1507841407813/10000000000
0 1 2 -191017805661/5000000000
0 1 3 -764071223161/20000000000
0 1 4 1085460525548199/5750600000000
0 1 5 592819588459944950560870969933/331647494182160828500000000
0 1 6 -633322471533673/28753000000000
0 1 7 -13234662006486943/1437650000000000
0 1 8 -26469323935107/2875300000000
0 1 9 -85269884325041325992903236951/663294988364321657000000000
0 1 10 -190986755397757046472479/288998344016500000000
0 1 11 32584647885425251/5305486000000000
0 1 12 -1104546927120273/14376500000000
0 1 13 929750847/1000000000
0 1 14 -11527919763853212151207094357/331647494182160828500000000
0 1 15 -352483680689330519/1061342200000000
0 1 16 -43420792321/2250000000
0 1 17 4992808837799103/179706250000000
0 1 18 -10263302023/25000000000
0 1 19 144981267482282673/5306711000000000
0 1 20 -1899209421260725169174092229/14962600263110271000000000
0 1 21 274649020542912190469/2966563548500000000
0 1 22 38252790736354821/530671100000000
0 1 23 12095830685753/42000000000
0 1 24 -5620582476270006453/870099704000000000
0 1 25 -821118190379/17000000000
0 1 26 -2209093862607669/28753000000000
0 1 27 929750861/1000000000
0 1 28 -2881979933912980827484784883/82911873545540207125000000
0 1 29 17552613980379/7188250000000
0 1 30 80055111113743/21226844000000
0 1 31 -881209203965419703/2653355500000000
0 1 32 -7236798721/375000000
0 1 33 -5131651053/12500000000
0 1 34 9985617669013769/359412500000000
0 1 35 18122658462481227/663338875000000
0 1 36 -633069805122176721543847069/4987533421036757000000000
0 1 37 549298040960170979573/5933127097000000000
0 1 38 20013777794363891/5306711000000000
0 1 39 -31611655128969/128000000000
0 1 40 -2636875366219535923/18088802125000000
0 1 41 642150934423/10250000000
0 1 42 191263953766693493/2653355500000000
0 1 43 24191661364697/84000000000
0 1 44 -1124116494017834189/174019940800000000
0 1 45 256860374237/4100000000
0 1 46 -164223638111/3400000000
0 2 2 376960352093/2500000000
0 2 3 -764071222263/20000000000
0 2 4 -8836375411559543/115012000000000
0 2 5 -11015114991193423/33166943750000
0 2 6 39942470713690307/1437650000000000
0 2 7 -2894719489/150000000
0 2 8 -2565825687/6250000000
0 2 9 47815988455588421/663338875000000
0 2 10 172797580931/600000000
0 2 11 -821118189569/17000000000
0 2 12 868368418626087/4600480000000
0 2 13 929750853/1000000000
0 2 14 28996253535732631/1061342200000000
0 2 15 1185639177419322706667843101113/663294988364321657000000000
0 2 16 -3308665493304319/359412500000000
0 2 17 -39582654475887/1797062500000
0 2 18 -66173309880897/7188250000000
0 2 19 -4611167904742498805222347107/132658997672864331400000000
0 2 20 -126613961195976484386248039/997506684207351400000000
0 2 21 -1405145637981249901/217524926000000000
0 2 22 -85269884256764423229727675991/663294988364321657000000000
0 2 23 -381973510854438293587069/577996688033000000000
0 2 24 68662255254354411953/741640887125000000
0 2 25 130338590225619401/21221944000000000
0 2 26 -8836375413169711/115012000000000
0 2 27 140420911101479/57506000000000
0 2 28 5003444353060129/1326677750000000
0 2 29 5578505179/6000000000
0 2 30 -11527919742921824436149056779/331647494182160828500000000
0 2 31 -881209197862697337/2653355500000000
0 2 32 -2565825689/6250000000
0 2 33 -11578877959/600000000
0 2 34 39942470703971793/1437650000000000
0 2 35 20013777380435717/5306711000000000
0 2 36 -6322331036111/25600000000
0 2 37 1284301870939/20500000000
0 2 38 14498126779537533/530671100000000
0 2 39 -633069806358933574828698159/4987533421036757000000000
0 2 40 -31642504436544664271/217065625500000000
0 2 41 13397513219632466419/144710417000000000
0 2 42 3060223258866011/42453688000000
0 2 43 12095830659839/42000000000
0 2 44 2568603744047/41000000000
0 2 45 -1124116505180576733/174019940800000000
0 2 46 -205279547473/4250000000
0 3 3 1507841408183/10000000000
0 3 4 -2209093868042769/28753000000000
0 3 5 -881209201248146863/2653355500000000
0 3 6 798849413959861/28753000000000
0 3 7 -2565825537/6250000000
0 3 8 -28947194887/1500000000
0 3 9 382527908142948327/5306711000000000
0 3 10 24191661355289/84000000000
0 3 11 -41055909527/850000000
0 3 12 -2209093858726797/28753000000000
0 3 13 17552613858939/7188250000000
0 3 14 10006888698061879/2653355500000000
0 3 15 -44060460001915449/132667775000000
0 3 16 -5131651299/12500000000
0 3 17 399424706994307/14376500000000
0 3 18 -86841584669/4500000000
0 3 19 10006888700761347/2653355500000000
0 3 20 -1975728450609/8000000000
0 3 21 2568603747831/41000000000
0 3 22 191263953848730639/2653355500000000
0 3 23 12095830656647/42000000000
0 3 24 1284301868479/20500000000
0 3 25 -821118188887/17000000000
0 3 26 5427302620294751/28753000000000
0 3 27 464875433/500000000
0 3 28 36245316983395477/1326677750000000
0 3 29 929750859/1000000000
0 3 30 3624531696612561/132667775000000
0 3 31 296409794077407556978882485439/165823747091080414250000000
0 3 32 -827166372096889/89853125000000
0 3 33 -13234662009017207/1437650000000000
0 3 34 -633322471706887/28753000000000
0 3 35 -23055839455370624943616522461/663294988364321657000000000
0 3 36 -4945857853566599756469789/38965104851849664062500
0 3 37 -281029124677171583/43504985200000000
0 3 38 -23055839486506962251260921617/663294988364321657000000000
0 3 39 -1899209414559092862060302891/14962600263110271000000000
0 3 40 -63285008838353055289/434131251000000000
0 3 41 -5620582444033873517/870099704000000000
0 3 42 -42634942165858350871550282013/331647494182160828500000000
0 3 43 -190986755405518607538689/288998344016500000000
0 3 44 549298041566218205969/5933127097000000000
0 3 45 13397513199951849707/144710417000000000
0 3 46 130338590856150029/21221944000000000
0 4 4 2201832415384381782146513278993/663294988364321657000000000
0 4 5 1699447408559935203424011/577996688033000000000
0 4 6 -12356993279492195671303260899/132658997672864331400000000
0 4 7 -374870477280262461/2653355500000000
0 4 8 -74974095425863227/530671100000000
0 4 9 -256902854207338338101777/288998344016500000000
0 4 10 -10619570575835279623/10610972000000000
0 4 11 26170174635106979/163074000000000
0 4 12 614831692734023670945988738283/1326589976728643314000000000
0 4 13 -19383760028386672537867391727/331647494182160828500000000
0 4 14 -1162154789472692550206261237/3990026736829405600000000
0 4 15 345687852174935318521731/288998344016500000000
0 4 16 8935601105417251/5306711000000000
0 4 17 55777334636416547174771913337/663294988364321657000000000
0 4 18 465489145418805359/5306711000000000
0 4 19 -820787942123588171447942473/3740650065777567750000000
0 4 20 -37311904288698086923/28942083400000000
0 4 21 -523835780547674618207/1333857219000000000
0 4 22 1549398050071869535787381121/9975066842073514000000000
0 4 23 12022564379157023849/8488777600000000
0 4 24 306687359319747512903/444619073000000000
0 4 25 -2208895650749083/6794750000000
0 4 26 2401686296617450825418157231/5181992096596262945312500
0 4 27 -775350401506912094998715797/13265899767286433140000000
0 4 28 -1162154789855683559637311631/3990026736829405600000000
0 4 29 1380445174884457621067831597/1326589976728643314000000000
0 4 30 31322406096953749995137/1733990064099000000000
0 4 31 691375700309672231423859/577996688033000000000
0 4 32 4467800518211/2653355500000
0 4 33 116372286277788997/1326677750000000
0 4 34 27888667352047560634451402377/331647494182160828500000000
0 4 35 -136797990422462026722636117/623441677629594625000000
0 4 36 -373119042790325762787/289420834000000000
0 4 37 -174611926592655512293/444619073000000000
0 4 38 10440802057146582328123/577996688033000000000
0 4 39 242286587209890030997/144710417000000000
0 4 40 -304925607502819517/890186000000000
0 4 41 -11554587377580148723/111154768250000000
0 4 42 1549398053533310192455569471/9975066842073514000000000
0 4 43 60112821968873185569/42443888000000000
0 4 44 153343679544056081141/222309536500000000
0 4 45 -9243669952661218403/88923814600000000
0 4 46 -6626686949494853/20384250000000
0 5 5 296900193223732133571/10610972000000000
0 5 6 -9758118307701768166139/144499172008250000000
0 5 7 -142753804337/3000000000
0 5 8 -799421302691/16800000000
0 5 9 -10974326989961291023/10610972000000000
0 5 10 -315430567966529929/40768500000000
0 5 11 -25373655269271/179000000000
0 5 12 172843925937478363292321/144499172008250000000
0 5 13 -1247615991607473824858221363/19950133684147028000000000
0 5 14 -1588014764357536703/2122194400000000
0 5 15 109492360803254876429/86826250200000000
0 5 16 -962618299543059446963475289/2992520052622054200000000
0 5 17 1451602431332416248243144561/4987533421036757000000000
0 5 18 -543015507297/8000000000
0 5 19 -574346499913161467/28942083400000000
0 5 20 -925974644998580186477/666928609500000000
0 5 21 606676206771959/407000000000
0 5 22 39208275610309130571/72355208500000000
0 5 23 39163314950547605621/41683038093750000
0 5 24 -3328520643069/10060000000
0 5 25 -40920479622557/101750000000
0 5 26 345687851980730120494681/288998344016500000000
0 5 27 -1247615991448130541907907857/19950133684147028000000000
0 5 28 -7940073818859055243/10610972000000000
0 5 29 -1929375822216962463809/288998344016500000000
0 5 30 -28189507690001059129/217065625500000000
0 5 31 547461798439001652661/434131251000000000
0 5 32 -802181916762370564032388993/2493766710518378500000000
0 5 33 -8688248208907/128000000000
0 5 34 1451602428798914577409249443/4987533421036757000000000
0 5 35 -5743464984382604249/289420834000000000
0 5 36 -308658215465047729321/222309536500000000
0 5 37 606676206435743/407000000000
0 5 38 -112758030828608426287/868262502000000000
0 5 39 -888304834361802673/445093000000000
0 5 40 -1046765852296583/429000000000
0 5 41 2176137970349/2437500000
0 5 42 31366620448362823109/57884166800000000
0 5 43 78326629425573714367/83366076187500000
0 5 44 -83213015513867/251500000000
0 5 45 127666760359001/143000000000
0 5 46 -81840959020861/203500000000
0 6 6 4340057448959763424632442197/165823747091080414250000000
0 6 7 15380422446680687/5306711000000000
0 6 8 96127640396927/33166943750000
0 6 9 3803371900193792293659/57799668803300000000
0 6 10 1541484017248881609/5305486000000000
0 6 11 -1973495218890281/40768500000000
0 6 12 55777334630432731933376495187/663294988364321657000000000
0 6 13 203414333007740820901709169/663294988364321657000000000
0 6 14 27683114376279384310831157/4987533421036757000000000
0 6 15 1088701823188993069480347427/3740650065777567750000000
0 6 16 -7819771178767931/1061342200000000
0 6 17 -1345523755292999568123261997/331647494182160828500000000
0 6 18 -25878832039132021/2653355500000000
0 6 19 -9518464575996286059900499/997506684207351400000000
0 6 20 -491615580813710163/4746501677600000
0 6 21 16969463511268883649/444619073000000000
0 6 22 -176809824715358874821396791/4987533421036757000000000
0 6 23 -106872856881537411637/870099704000000000
0 6 24 2628147012023914019/311233351100000000
0 6 25 -434320575417093/115510750000000
0 6 26 435760427505182453300725073/5181992096596262945312500
0 6 27 162731465331418472397311401/530635990691457325600000000
0 6 28 27683114306196129893453841/4987533421036757000000000
0 6 29 179786615013523486956339529/663294988364321657000000000
0 6 30 -10309202647139609406106561/4987533421036757000000000
0 6 31 1451602431322291133370141969/4987533421036757000000000
0 6 32 -19549427950748893/2653355500000000
0 6 33 -5175766413228093/530671100000000
0 6 34 -538209503358259801000480637/132658997672864331400000000
0 6 35 -47592322905494134100002727/4987533421036757000000000
0 6 36 -38407467222213220157/370820443562500000
0 6 37 16969463519281708051/444619073000000000
0 6 38 -10309202661475768575005533/4987533421036757000000000
0 6 39 -1840822120214149847/28942083400000000
0 6 40 -261350284715472259/3649762600000000
0 6 41 11797982858069984851/444619073000000000
0 6 42 -176809824939315304541413401/4987533421036757000000000
0 6 43 -106872856984119039129/870099704000000000
0 6 44 26281470066305995413/3112333511000000000
0 6 45 11797982830457939877/444619073000000000
0 6 46 -1302961718714329/346532250000000
0 7 7 27429639189/1250000000
0 7 8 101380022747/13000000000
0 7 9 48417785021/1200000000
0 7 10 233272119927/3400000000
0 7 11 -40604898849/5000000000
0 7 12 8935601333637999/5306711000000000
0 7 13 10032253691/4000000000
0 7 14 16773427043/1200000000
0 7 15 -1604363833160501140298165647/4987533421036757000000000
0 7 16 -296548960438016845986305407/663294988364321657000000000
0 7 17 -7819771178773651/1061342200000000
0 7 18 5673825002091563/5306711000000000
0 7 19 147615467238591689702331431/9975066842073514000000000
0 7 20 45316506755031847859/217524926000000000
0 7 21 343500179677771/6930645000000
0 7 22 -1178523762310853131866967/311720838814797312500000
0 7 23 -79733064724320099431/5933127097000000000
0 7 24 -32360284624941266849/291781266656250000
0 7 25 1236073389746815219/55577384125000000
0 7 26 465489145249095007/5306711000000000
0 7 27 -2775456947848621/5306711000000000
0 7 28 -3703728601/6000000000
0 7 29 -4557985063/1500000000
0 7 30 -28775385382379372924041473/4987533421036757000000000
0 7 31 -8688248139659/128000000000
0 7 32 5673825022302227/5306711000000000
0 7 33 -53634833029/9000000000
0 7 34 -646970801642579/66333887500000
0 7 35 72781856493/51200000000
0 7 36 1564245640313/20500000000
0 7 37 -199065328159/17000000000
0 7 38 -4032713319819/256000000000
0 7 39 -6183998530774845043/108532812750000000
0 7 40 13516333850811882913/222309536500000000
0 7 41 721786452523869859/18248813000000000
0 7 42 -8814825098847/256000000000
0 7 43 -1667650872053/20500000000
0 7 44 -193034796911/5250000000
0 7 45 -1813095666258078551/33346430475000000
0 7 46 540053760963/17000000000
0 8 8 27429639189/1250000000
0 8 9 6778489900919/168000000000
0 8 10 116636060101/1700000000
0 8 11 -2537806181/312500000
0 8 12 116372286293651107/1326677750000000
0 8 13 -346932118344181/663338875000000
0 8 14 -103704400829/168000000000
0 8 15 -108603102661/1600000000
0 8 16 5673824980798317/5306711000000000
0 8 17 -25878832055018953/2653355500000000
0 8 18 -53634833029/9000000000
0 8 19 22744330171/16000000000
0 8 20 24441338137/320312500
0 8 21 -199065328163/17000000000
0 8 22 -550926568757/16000000000
0 8 23 -3335301734631/41000000000
0 8 24 -386069593799/10500000000
0 8 25 540053760321/17000000000
0 8 26 8935601477115821/5306711000000000
0 8 27 2508063421/1000000000
0 8 28 2348279783669/168000000000
0 8 29 -227899253/75000000
0 8 30 -10081783297/640000000
0 8 31 -802181914847000052812421047/2493766710518378500000000
0 8 32 -74137241329181684503385321/165823747091080414250000000
0 8 33 5673825033790259/5306711000000000
0 8 34 -39098855896401571/5306711000000000
0 8 35 147615467148062380442474773/9975066842073514000000000
0 8 36 45316506696321339783/217524926000000000
0 8 37 1717500898878077/34653225000000
0 8 38 -7193846330652906349497277/1246883355259189250000000
0 8 39 -24735994150878007063/434131251000000000
0 8 40 81098003095351117073/1333857219000000000
0 8 41 -2266369581813782107/41683038093750000
0 8 42 -3771276039345137906141063/997506684207351400000000
0 8 43 -39866532382876019051/2966563548500000000
0 8 44 -517764553933962143327/4668500266500000000
0 8 45 144357290497830521/3649762600000000
0 8 46 1236073389402699747/55577384125000000
0 9 9 1059180888576320531/2652743000000000
0 9 10 24340167817704193/32614800000000
0 9 11 -8048493031637/89500000000
0 9 12 3098796094198869976685287611/19950133684147028000000000
0 9 13 693795091316262884159/288998344016500000000
0 9 14 4277868827023304567/116720692000000000
0 9 15 78416551186032471479/144710417000000000
0 9 16 -9428190070944279560514149/2493766710518378500000000
0 9 17 -353619649400618845388035059/9975066842073514000000000
0 9 18 -550926568741/16000000000
0 9 19 -24525591104403262751/1483281774250000000
0 9 20 121677847915068846941/666928609500000000
0 9 21 6556575587027/50875000000
0 9 22 -103031612198065823/723552085000000
0 9 23 -317639438312535787571/444619073000000000
0 9 24 -87220769703671/503000000000
0 9 25 7734360214761/81400000000
0 9 26 619759220383965899794610033/3990026736829405600000000
0 9 27 1387590173962575447823/577996688033000000000
0 9 28 4277868818608803771/116720692000000000
0 9 29 4948452867802653746321/577996688033000000000
0 9 30 107828187547876031937/3617760425000000000
0 9 31 156833102889537942037/289420834000000000
0 9 32 -2357047519678274509931877/623441677629594625000000
0 9 33 -8814825101919/256000000000
0 9 34 -353619649750499892541803081/9975066842073514000000000
0 9 35 -3924094587304278591/237325083880000000
0 9 36 506991032498860127/2778869206250000
0 9 37 52452604669473/407000000000
0 9 38 215656374958380236741/7235520850000000000
0 9 39 -139784213319895149/890186000000000
0 9 40 11340410349361/858000000000
0 9 41 960060053821/26000000000
0 9 42 -41212644907884196941/289420834000000000
0 9 43 -317639438640653477033/444619073000000000
0 9 44 -10902596208181/62875000000
0 9 45 10560660595467/286000000000
0 9 46 1546872043669/16280000000
0 10 10 584621233925159/89500000000
0 10 11 -3479882347619/5000000000
0 10 12 15028205469394154629/10610972000000000
0 10 13 254315312799319261/58360346000000000
0 10 14 30055320939470237/163074000000000
0 10 15 626613035473943817319/666928609500000000
0 10 16 -79733064190049239867/5933127097000000000
0 10 17 -26718214183611720141/217524926000000000
0 10 18 -1667650869751/20500000000
0 10 19 -3189908388986158633/26677144380000000
0 10 20 -462948426274703/407000000000
0 10 21 1613711144961/17000000000
0 10 22 -317639438239155981109/444619073000000000
0 10 23 13218149496657/251500000000
0 10 24 1368746877717/29000000000
0 10 25 -1511491891533/14500000000
0 10 26 15028205480185513153/10610972000000000
0 10 27 50863061837256659/11672069200000000
0 10 28 1202212835700197/6522960000000
0 10 29 -3673075478168353/331592875000000
0 10 30 -45391317553264307509/1333857219000000000
0 10 31 83548405788673103659/88923814600000000
0 10 32 -797330633901348141/59331270970000000
0 10 33 -3335301732663/41000000000
0 10 34 -26718214190551295829/217524926000000000
0 10 35 -26582569972897986069/222309536500000000
0 10 36 -231474212353283/203500000000
0 10 37 806855574509/8500000000
0 10 38 -3782609808553485237/111154768250000000
0 10 39 -31039538157877/53625000000
0 10 40 -293621042273/6625000000
0 10 41 32130781573/570312500
0 10 42 -79409859583794801921/111154768250000000
0 10 43 26436298207127/503000000000
0 10 44 1368746842169/29000000000
0 10 45 56338905297/1000000000
0 10 46 -151149188849/1450000000
0 11 11 160
0 11 12 -53013495578998291/163074000000000
0 11 13 -131472349511339/32614800000000
0 11 14 -126560879669/7160000000
0 11 15 -32736383551607/81400000000
0 11 16 197771742197342617/8892381460000000
0 11 17 -2605923465683321/693064500000000
0 11 18 540053760419/17000000000
0 11 19 -300589534009/203500000000
0 11 20 1064146268919/4250000000
0 11 21 -96010872289/625000000
0 11 22 38671801067293/407000000000
0 11 23 -3022983788203/29000000000
0 11 24 29953967549/1800000000
0 11 25 376196685573/6500000000
0 11 26 -53013495622539049/163074000000000
0 11 27 -657361746415177/163074000000000
0 11 28 -3164021987787/179000000000
0 11 29 4817166418536557/652296000000000
0 11 30 3322872384221/81400000000
0 11 31 -163681918529741/407000000000
0 11 32 4944293553159929677/222309536500000000
0 11 33 270026880203/8500000000
0 11 34 -65148086085593/17326612500000
0 11 35 -601179049991/407000000000
0 11 36 2128292534027/8500000000
0 11 37 -153617395651/1000000000
0 11 38 8307180967073/203500000000
0 11 39 16845234239523/26500000000
0 11 40 3779611250787/17000000000
0 11 41 -21010002727/200000000
0 11 42 3867180111537/40700000000
0 11 43 -3022983770507/29000000000
0 11 44 37442459623/2250000000
0 11 45 -121858015731/1160000000
0 11 46 150478674009/2600000000
0 12 12 2201832414146024199216441268611/663294988364321657000000000
0 12 13 -4845940004196522603637506087/82911873545540207125000000
0 12 14 -109438392229264913688699431/498753342103675700000000
0 12 15 849723701237098970106163/288998344016500000000
0 12 16 -749740954475521021/5306711000000000
0 12 17 -61784966379594494709029189467/663294988364321657000000000
0 12 18 -187435238573875643/1326677750000000
0 12 19 -2905386971537227375963017439/9975066842073514000000000
0 12 20 -291499252297284159/226110026562500
0 12 21 153343679540280055523/222309536500000000
0 12 22 -513805708124513260699331/577996688033000000000
0 12 23 -42478282184667643759/42443888000000000
0 12 24 -523835779644741578029/1333857219000000000
0 12 25 872339152404177/5435800000000
0 12 26 614831692000358382998001698113/1326589976728643314000000000
0 12 27 345111301026991063644175807/331647494182160828500000000
0 12 28 261020051457626706607/14449917200825000000
0 12 29 -7753504010296229102987346687/132658997672864331400000000
0 12 30 -2905386972853832159712875347/9975066842073514000000000
0 12 31 691375705058493020302987/577996688033000000000
0 12 32 116372286283096887/1326677750000000
0 12 33 4467800778242197/2653355500000000
0 12 34 27888667324540082190071412973/331647494182160828500000000
0 12 35 5220401050248166965299/288998344016500000000
0 12 36 1453719524339457295319/868262502000000000
0 12 37 -46218349663263209377/444619073000000000
0 12 38 -1094383923005782642335596807/4987533421036757000000000
0 12 39 -11659970076543330537/9044401062500000
0 12 40 -304925607473443379/890186000000000
0 12 41 -10913245412821036217/27788692062500000
0 12 42 1549398050790459277209497819/9975066842073514000000000
0 12 43 2404512872875600057/1697755520000000
0 12 44 -6932752455426194341/66692860950000000
0 12 45 306687358990306158781/444619073000000000
0 12 46 -6626686942319597/20384250000000
0 13 13 171587856740446230753986149/20727968386385051781250000
0 13 14 7383149491609774698291599/249376671051837850000000
0 13 15 -623807994376992074204197499/9975066842073514000000000
0 13 16 10032253687/4000000000
0 13 17 25426791543055729067173439/82911873545540207125000000
0 13 18 -277545695752497/530671100000000
0 13 19 14766298982743018390223407/498753342103675700000000
0 13 20 1063039506005506101/9044401062500000
0 13 21 -1709662590828508679/778083377750000000
0 13 22 555036069814413232011/231198675213200000000
0 13 23 203452246457486657/46688276800000000
0 13 24 -3419325221940758831/1556166755500000000
0 13 25 -14023717233/3478912000
0 13 26 1380445216069777716703061859/1326589976728643314000000000
0 13 27 -976931433113817103790137809/663294988364321657000000000
0 13 28 -112681547640889306797732109/19950133684147028000000000
0 13 29 -976931433692863687941683879/663294988364321657000000000
0 13 30 -11268154770189009077375379/1995013368414702800000000
0 13 31 -154350069915516198097/23119867521320000000
0 13 32 -9115970117/3000000000
0 13 33 -1215462683/400000000
0 13 34 7191464627844587569089631/26531799534572866280000000
0 13 35 -20305318438468724689626561/2493766710518378500000000
0 13 36 -287023329911314270583/3617760425000000000
0 13 37 1276201804188671649/88923814600000000
0 13 38 -10152659220462316308539389/1246883355259189250000000
0 13 39 -287023329944319790867/3617760425000000000
0 13 40 -13293246836620599/7121488000000000
0 13 41 6381009022254104531/444619073000000000
0 13 42 4948452860282705237983/577996688033000000000
0 13 43 -470153658022115963/42443888000000000
0 13 44 -104123921193252497/27788692062500000
0 13 45 -1665982738653693223/444619073000000000
0 13 46 4817166417233639/652296000000000
0 14 14 7630769522009941977/54381231500000000
0 14 15 -114869294309983947/5788416680000000
0 14 16 73807733609233926144823211/4987533421036757000000000
0 14 17 -4759232290015378734108837/498753342103675700000000
0 14 18 4548865999/3200000000
0 14 19 669624911297037111/5788416680000000
0 14 20 31676219451933887213/55577384125000000
0 14 21 -558312053001/20350000000
0 14 22 -1962047293092974281/118662541940000000
0 14 23 -159495420014951689591/1333857219000000000
0 14 24 -11895161928609/503000000000
0 14 25 -601179043191/407000000000
0 14 26 1044080209876483642659/57799668803300000000
0 14 27 -112681547660581653959016419/19950133684147028000000000
0 14 28 -156198127665190953/10610972000000000
0 14 29 -10152659231673794785915373/1246883355259189250000000
0 14 30 -7749473186393102007/226110026562500000
0 14 31 -112758031111662001939/868262502000000000
0 14 32 -7193846321863904219083353/1246883355259189250000000
0 14 33 -806542663759/51200000000
0 14 34 -10309202596881108675926089/4987533421036757000000000
0 14 35 -247983141610803936059/7235520850000000000
0 14 36 -138430042395822980941/444619073000000000
0 14 37 2516954155787/101750000000
0 14 38 -15762713201830532617/434131251000000000
0 14 39 -258691103578418417/890186000000000
0 14 40 10007087392149/286000000000
0 14 41 6130960390337/78000000000
0 14 42 215656374879368349059/7235520850000000000
0 14 43 -5673914651808880861/166732152375000000
0 14 44 93071672949/125750000000
0 14 45 -19754996032933/286000000000
0 14 46 3322872384873/81400000000
0 15 15 1187600772564248130099/42443888000000000
0 15 16 -1998553244713/42000000000
0 15 17 -39032473519773955143801/577996688033000000000
0 15 18 -1998553249921/42000000000
0 15 19 -6352059053983688551/8488777600000000
0 15 20 -231493660841480322751/166732152375000000
0 15 21 -83213016757787/251500000000
0 15 22 -43897307870712635407/42443888000000000
0 15 23 -8411481814382399/1087160000000
0 15 24 37917262999331/25437500000
0 15 25 -5074731062517/35800000000
0 15 26 691375701977194232667997/577996688033000000000
0 15 27 -231525103106209323241/34679801281980000000
0 15 28 -28189507793324296867/217065625500000000
0 15 29 -623807994137694509398279103/9975066842073514000000000
0 15 30 -6352059050248626407/8488777600000000
0 15 31 18248726936758728559/14471041700000000
0 15 32 -8688248196873/128000000000
0 15 33 -20054547895366587411731821/62344167762959462500000
0 15 34 4354807292739397066898667367/14962600263110271000000000
0 15 35 -9396502625921775809/72355208500000000
0 15 36 -888304839410047479/445093000000000
0 15 37 15320011276027/17160000000
0 15 38 -2871732372659776107/144710417000000000
0 15 39 -308658214740756912777/222309536500000000
0 15 40 -23790133002967/9750000000
0 15 41 75834525858449/50875000000
0 15 42 3920827565422623989/7235520850000000
0 15 43 83548404646714913051/88923814600000000
0 15 44 25533352174703/28600000000
0 15 45 -83213016075223/251500000000
0 15 46 -81840959031851/203500000000
0 16 16 438874227/20000000
0 16 17 15380422425305343/5306711000000000
0 16 18 101380022691/13000000000
0 16 19 1174139893097/84000000000
0 16 20 181266027012252813003/870099704000000000
0 16 21 -172588184628751258203/1556166755500000000
0 16 22 3389244952211/84000000000
0 16 23 1166360597329/17000000000
0 16 24 4580002394781199/92408600000000
0 16 25 -5075612347/625000000
0 16 26 232744572507815949/2653355500000000
0 16 27 -4557985063/1500000000
0 16 28 -14387692691422596485121547/2493766710518378500000000
0 16 29 -277545697292113/530671100000000
0 16 30 -51852202013/84000000000
0 16 31 -8688248161929/128000000000
0 16 32 -26817416519/4500000000
0 16 33 5673824992156713/5306711000000000
0 16 34 -51757664051828821/5306711000000000
0 16 35 -4032713318281/256000000000
0 16 36 -824533142283340477/14471041700000000
0 16 37 144357290570825773/3649762600000000
0 16 38 363909279131/256000000000
0 16 39 3128491273037/41000000000
0 16 40 1081306707725515561/17784762920000000
0 16 41 -199065327649/17000000000
0 16 42 -8814825088357/256000000000
0 16 43 -83382543293/1025000000
0 16 44 -2417460886388062559/44461907300000000
0 16 45 -6177113501/168000000
0 16 46 5400537603/170000000
0 17 17 17360229795376387369197623/663294988364321657000000
0 17 18 15380422445529699/5306711000000000
0 17 19 55366228773128723303977021/9975066842073514000000000
0 17 20 -614519476711602994933/5933127097000000000
0 17 21 78844410667313461001/9337000533000000000
0 17 22 76067437991114528178169/1155993376066000000000
0 17 23 6165936071860167801/21221944000000000
0 17 24 16969463503369987923/444619073000000000
0 17 25 -657831739625413/13589500000000
0 17 26 13944333660943455715956684773/165823747091080414250000000
0 17 27 89893306859247211422614921/331647494182160828500000000
0 17 28 -5154601328324428100989227/2493766710518378500000000
0 17 29 101707166149336359875960933/331647494182160828500000000
0 17 30 11073245766512593348206869/1995013368414702800000000
0 17 31 1451602428918451459562689741/4987533421036757000000000
0 17 32 -6469708012343239/663338875000000
0 17 33 -9774713972722139/1326677750000000
0 17 34 -1345523755409422095578063371/331647494182160828500000000
0 17 35 -2061840539292844017679031/997506684207351400000000
0 17 36 -3451541495592776003/54266406375000000
0 17 37 11797982850994194097/444619073000000000
0 17 38 -47592322880329314296421973/4987533421036757000000000
0 17 39 -7494139950711395007/72355208500000000
0 17 40 -1306751423031677277/18248813000000000
0 17 41 16969463502442182927/444619073000000000
0 17 42 -176809824785221387511815601/4987533421036757000000000
0 17 43 -21374571323412859141/174019940800000000
0 17 44 35393948552739704071/1333857219000000000
0 17 45 3942220530046565759/466850026650000000
0 17 46 -1042369390740719/277225800000000
0 18 18 27429639189/1250000000
0 18 19 -51852200669/84000000000
0 18 20 1564245640641/20500000000
0 18 21 -193034796973/5250000000
0 18 22 677848990459/16800000000
0 18 23 233272119941/3400000000
0 18 24 -39813065591/3400000000
0 18 25 -40604898851/5000000000
0 18 26 178712031026351/106134220000000
0 18 27 -4557985063/1500000000
0 18 28 -50408916501/3200000000
0 18 29 2508063419/1000000000
0 18 30 1174139891753/84000000000
0 18 31 -962618299094503961222089573/2992520052622054200000000
0 18 32 5673824959473139/5306711000000000
0 18 33 -148274481330373432994436563/331647494182160828500000000
0 18 34 -4887356986081793/663338875000000
0 18 35 -28775385382576424510307749/4987533421036757000000000
0 18 36 -12367997120805719261/217065625500000000
0 18 37 -18130956641224145419/333464304750000000
0 18 38 73807733535123190805231951/4987533421036757000000000
0 18 39 181266026789549732667/870099704000000000
0 18 40 81098003087557816771/1333857219000000000
0 18 41 22900011979504869/462043000000000
0 18 42 -9428190093791332645082573/2493766710518378500000000
0 18 43 -388941775150180961/28942083400000000
0 18 44 28871458092266579/729952520000000
0 18 45 -431470461517609/3890416888750
0 18 46 9888587107790019999/444619073000000000
0 19 19 30523078087827330137/217524926000000000
0 19 20 253409755626124296039/444619073000000000
0 19 21 -11895161882333/503000000000
0 19 22 17111475278210901691/466882768000000000
0 19 23 5009220152337613/27179000000000
0 19 24 -11166241107639/407000000000
0 19 25 -3164021983851/179000000000
0 19 26 31322406318904478199809/1733990064099000000000
0 19 27 -121831910749938113547325087/14962600263110271000000000
0 19 28 -61995785446139876369/1808880212500000000
0 19 29 -56340773880766206509251497/9975066842073514000000000
0 19 30 -312396255588243081/21221944000000000
0 19 31 -18793005246778687023/144710417000000000
0 19 32 -4032713315977/256000000000
0 19 33 -7193846333104783807949137/1246883355259189250000000
0 19 34 -10309202641883307525134459/4987533421036757000000000
0 19 35 -262711886661574241/7235520850000000
0 19 36 -258691103436878843/890186000000000
0 19 37 67440564272317/858000000000
0 19 38 -61995785431429248879/1808880212500000000
0 19 39 -1730375530303561853/5557738412500000
0 19 40 909735218481/26000000000
0 19 41 10067816615811/407000000000
0 19 42 107828187367177761433/3617760425000000000
0 19 43 -15130439040363616333/444619073000000000
0 19 44 -19754996038367/286000000000
0 19 45 4653583723/6287500000
0 19 46 519198810111/12718750000
0 20 20 408191521674709/62875000000
0 20 21 -19782229592431/29000000000
0 20 22 121677848191800071341/666928609500000000
0 20 23 -462948427254759/407000000000
0 20 24 -19782229587903/29000000000
0 20 25 851317016137/3400000000
0 20 26 726859762163222404951/434131251000000000
0 20 27 -287023329976525575137/3617760425000000000
0 20 28 -20764506369778258109/66692860950000000
0 20 29 -17938958144362104093/226110026562500000
0 20 30 -51911265997976731897/166732152375000000
0 20 31 -444152418398898331/222546500000000
0 20 32 -1030666426515604239/18088802125000000
0 20 33 -12367997112343046453/217065625500000000
0 20 34 -27612331886592809671/434131251000000000
0 20 35 -258691103377236381/890186000000000
0 20 36 -263284403550587/429000000000
0 20 37 4859521007211/10600000000
0 20 38 -258691103703934643/890186000000000
0 20 39 -5983736439349/9750000000
0 20 40 7974631535079/7300000000
0 20 41 1214880252759/2650000000
0 20 42 -139784213159661669/890186000000000
0 20 43 -1655442045377/2860000000
0 20 44 -989070852383/1000000000
0 20 45 -36101086136911/36500000000
0 20 46 33690468548631/53000000000
0 21 21 1969583587103/2250000000
0 21 22 -87220769703671/503000000000
0 21 23 171093361959/3625000000
0 21 24 -318058956229/520000000
0 21 25 3328218603/200000000
0 21 26 -138655048873758543271/1333857219000000000
0 21 27 1595252256239526383/111154768250000000
0 21 28 2516954162193/101750000000
0 21 29 -1665982727159711303/444619073000000000
0 21 30 186143381863/251500000000
0 21 31 95750070516031/107250000000
0 21 32 451116532976803/11405508125000
0 21 33 -4834921774448922223/88923814600000000
0 21 34 17696974234383198811/666928609500000000
0 21 35 67440564296341/858000000000
0 21 36 4859521005727/10600000000
0 21 37 -4980731867539/17000000000
0 21 38 -19754996019197/286000000000
0 21 39 -72202172145561/73000000000
0 21 40 -309623457889/1000000000
0 21 41 13541052273/40000000
0 21 42 10560660517397/286000000000
0 21 43 14084726091/250000000
0 21 44 9817262899891/29000000000
0 21 45 2780037583/2312500000
0 21 46 -52525006789/500000000
0 22 22 4236723553371323943/10610972000000000
0 22 23 20283473161926967/27179000000000
0 22 24 6556575578887/50875000000
0 22 25 -4024246510453/44750000000
0 22 26 1549398050999654791504063863/9975066842073514000000000
0 22 27 989690572066261979599/115599337606600000000
0 22 28 53914093727124196069/1808880212500000000
0 22 29 2775180328264185390867/1155993376066000000000
0 22 30 136891802028068471/3735062144000000
0 22 31 78416551056801064617/144710417000000000
0 22 32 -8814825098341/256000000000
0 22 33 -2357047532742155652853743/623441677629594625000000
0 22 34 -44202456203601819316542959/1246883355259189250000000
0 22 35 107828187295111973767/3617760425000000000
0 22 36 -139784213993765951/890186000000000
0 22 37 2112132115949/57200000000
0 22 38 -2392740610713236671/144710417000000000
0 22 39 40559282625903159363/222309536500000000
0 22 40 206189281621/15600000000
0 22 41 52452604649453/407000000000
0 22 42 -10303161221621691893/72355208500000000
0 22 43 -158819719054439436583/222309536500000000
0 22 44 2112132123841/57200000000
0 22 45 -43610384849303/251500000000
0 22 46 19335900524293/203500000000
0 23 23 1169242468068521/179000000000
0 23 24 1613711137611/17000000000
0 23 25 -869970586867/1250000000
0 23 26 60112821836533451597/42443888000000000
0 23 27 -18806146475133139/1697755520000000
0 23 28 -907826353626645199/26677144380000000
0 23 29 1017261237635363173/233441384000000000
0 23 30 2504610076318291/13589500000000
0 23 31 20887101147651272051/22230953650000000
0 23 32 -1667650864263/20500000000
0 23 33 -388941773413655957/28942083400000000
0 23 34 -106872856621335156253/870099704000000000
0 23 35 -15130439174641331793/444619073000000000
0 23 36 -5643552407473/9750000000
0 23 37 2056370032863/36500000000
0 23 38 -53165139902255036119/444619073000000000
0 23 39 -231474212614159/203500000000
0 23 40 -2348968327433/53000000000
0 23 41 161371113447/1700000000
0 23 42 -79409859492986116231/111154768250000000
0 23 43 6609075411279/125750000000
0 23 44 10281850153/182500000
0 23 45 1368746877431/29000000000
0 23 46 -3022983800443/29000000000
0 24 24 54710655193/62500000
0 24 25 -96010872269/625000000
0 24 26 -27731009786226412621/266771443800000000
0 24 27 -1665982743497145269/444619073000000000
0 24 28 372286676707/503000000000
0 24 29 255240360693391819/17784762920000000
0 24 30 2013563322347/81400000000
0 24 31 34818207378047/39000000000
0 24 32 -4834921773745154589/88923814600000000
0 24 33 72178645228663529/1824881300000000
0 24 34 3539394858102024703/133385721900000000
0 24 35 -1795908731463/26000000000
0 24 36 -14440434439887/14600000000
0 24 37 169263153437/500000000
0 24 38 6130960389947/78000000000
0 24 39 6074401243549/13250000000
0 24 40 -61924691583/200000000
0 24 41 -498073186657/1700000000
0 24 42 192012010993/5200000000
0 24 43 822548031877/14600000000
0 24 44 22240301219/18500000000
0 24 45 9817262902793/29000000000
0 24 46 -761612599991/7250000000
0 25 25 160
0 25 26 -2208895649661923/6794750000000
0 25 27 1605722142559577/217432000000000
0 25 28 8307180974187/203500000000
0 25 29 -87648232896503/21743200000000
0 25 30 -1582010995237/89500000000
0 25 31 -10230119862091/25437500000
0 25 32 540053760151/17000000000
0 25 33 9888587110377430661/444619073000000000
0 25 34 -1737282315937347/462043000000000
0 25 35 8307180973783/203500000000
0 25 36 16845234255101/26500000000
0 25 37 -105050013661/1000000000
0 25 38 -300589531953/203500000000
0 25 39 266036566947/1062500000
0 25 40 377961125111/1700000000
0 25 41 -768086978099/5000000000
0 25 42 19335900528161/203500000000
0 25 43 -377872975747/3625000000
0 25 44 -190403149643/1812500000
0 25 45 149769837583/9000000000
0 25 46 376196685989/6500000000
0 26 26 440366482952312386005586655981/132658997672864331400000000
0 26 27 -3876752005214442211270256869/66329498836432165700000000
0 26 28 -1094383922806530386306557719/4987533421036757000000000
0 26 29 -2422970003839409496862691993/41455936772770103562500000
0 26 30 -820787942220441920468256217/3740650065777567750000000
0 26 31 135955792483743264011/46239735042640000
0 26 32 -749740954433043309/5306711000000000
0 26 33 -46858809670971249/331669437500000
0 26 34 -3861560402165495223217026737/41455936772770103562500000
0 26 35 -581077394570768747329608459/1995013368414702800000000
0 26 36 -373119043053409300893/289420834000000000
0 26 37 76671839826721428099/111154768250000000
0 26 38 -581077394704376149748564607/1995013368414702800000000
0 26 39 -5829985033713287133/4522200531250000
0 26 40 -304925607935449913/890186000000000
0 26 41 306687359478489634693/444619073000000000
0 26 42 -32112856767935186357289/36124793002062500000
0 26 43 -42478282338528281819/42443888000000000
0 26 44 -130958944970194593433/333464304750000000
0 26 45 -87305963503529222197/222309536500000000
0 26 46 6542543669619701/40768500000000
0 27 27 2745405711115946031001181801/331647494182160828500000000
0 27 28 18457873750875890535160579/623441677629594625000000
0 27 29 -976931433019348117318233857/663294988364321657000000000
0 27 30 -6091595536040960920045529/748130013155513550000000
0 27 31 -124761598803580311218098569/1995013368414702800000000
0 27 32 10032253691/4000000000
0 27 33 -2775456941844609/5306711000000000
0 27 34 406828662333603698446796017/1326589976728643314000000000
0 27 35 147662989996431283522167361/4987533421036757000000000
0 27 36 425215802587202741/3617760425000000
0 27 37 -427415652171434391/194520844437500000
0 27 38 -56340773850387115553367549/9975066842073514000000000
0 27 39 -71755832430836746027/904440106250000000
0 27 40 -3323311686121587/1780372000000000
0 27 41 -832991373342975543/222309536500000000
0 27 42 2775180328296837070887/1155993376066000000000
0 27 43 1017261234584035417/233441384000000000
0 27 44 -3419325193597002279/1556166755500000000
0 27 45 6381009021438191451/444619073000000000
0 27 46 -32868087371573/8153700000000
0 28 28 3815384764048993581/27190615750000000
0 28 29 -8122127381332478386625149/997506684207351400000000
0 28 30 -7881356603745732083/217065625500000000
0 28 31 -1148692929094161527/57884166800000000
0 28 32 36903866804858250185730333/2493766710518378500000000
0 28 33 72781856749/51200000000
0 28 34 -23796161442471613249405971/2493766710518378500000000
0 28 35 33481245603339621297/289420834000000000
0 28 36 253409755646608926007/444619073000000000
0 28 37 -2233248217529/81400000000
0 28 38 -247983141906881449241/7235520850000000000
0 28 39 -258691103283766851/890186000000000
0 28 40 2001417479631/57200000000
0 28 41 -1795908732009/26000000000
0 28 42 -19620472988906563909/1186625419400000000
0 28 43 -159495419924193466639/1333857219000000000
0 28 44 -5947580946199/251500000000
0 28 45 22480188100197/286000000000
0 28 46 -601179067583/407000000000
0 29 29 85793928483582414081962781/10363984193192525890625000
0 29 30 4614468438472273399529221/155860419407398656250000
0 29 31 -623807996960838740826324173/9975066842073514000000000
0 29 32 -111018278280589/212268440000000
0 29 33 125403171/50000000
0 29 34 203414332961967708116243523/663294988364321657000000000
0 29 35 -56340773840119582387149337/9975066842073514000000000
0 29 36 -287023329730715670167/3617760425000000000
0 29 37 -832991367808196289/222309536500000000
0 29 38 147662990031571170167821629/4987533421036757000000000
0 29 39 4252158023450050787/36177604250000000
0 29 40 -13293246921188269/7121488000000000
0 29 41 -6838650409908103621/3112333511000000000
0 29 42 555036066352963439817/231198675213200000000
0 29 43 1017261254872213881/233441384000000000
0 29 44 1595252253795592619/111154768250000000
0 29 45 -3419325153683211299/1556166755500000000
0 29 46 -1314723499021307/326148000000000
0 30 30 244184624961865909/1740199408000000
0 30 31 -358966566208822319/18088802125000000
0 30 32 363909280923/256000000000
0 30 33 73807733539371413454404401/4987533421036757000000000
0 30 34 -4759232288078773567930853/498753342103675700000000
0 30 35 -61995785456898282271/1808880212500000000
0 30 36 -258691103293558897/890186000000000
0 30 37 -19754996024917/286000000000
0 30 38 1674062280383061073/14471041700000000
0 30 39 253409755570560024643/444619073000000000
0 30 40 909735215387/26000000000
0 30 41 -11166241080759/407000000000
0 30 42 -1196370305573683961/72355208500000000
0 30 43 -26582569912216460637/222309536500000000
0 30 44 22480188085897/286000000000
0 30 45 -5947580919017/251500000000
0 30 46 -300589544777/203500000000
0 31 31 1187600770902867330927/42443888000000000
0 31 32 -799421298827/16800000000
0 31 33 -1998553275121/42000000000
0 31 34 -39032473559026403022829/577996688033000000000
0 31 35 -6352059044909247059/8488777600000000
0 31 36 -925974641801317959529/666928609500000000
0 31 37 -166426031681131/503000000000
0 31 38 -31760295278152865839/42443888000000000
0 31 39 -617316430523261824421/444619073000000000
0 31 40 -348921950410027/143000000000
0 31 41 -166426031541313/503000000000
0 31 42 -43897307941807691867/42443888000000000
0 31 43 -630861135596963507/81537000000000
0 31 44 606676206206221/407000000000
0 31 45 151669051556337/101750000000
0 31 46 -12686827586929/89500000000
0 32 32 2742963919/125000000
0 32 33 101380022747/13000000000
0 32 34 15380422467722071/5306711000000000
0 32 35 2348279786189/168000000000
0 32 36 181266026866166200311/870099704000000000
0 32 37 -345176369311435661183/3112333511000000000
0 32 38 -103704402509/168000000000
0 32 39 782122817881/10250000000
0 32 40 3379083463804046303/55577384125000000
0 32 41 -772139187961/21000000000
0 32 42 6778489902767/168000000000
0 32 43 933088481/13600000
0 32 44 34350017968309183/693064500000000
0 32 45 -199065327687/17000000000
0 32 46 -20302449457/2500000000
0 33 33 2742963919/125000000
0 33 34 15380422455497581/5306711000000000
0 33 35 -51852199157/84000000000
0 33 36 3128491285911/41000000000
0 33 37 -772139187959/21000000000
0 33 38 1174139892593/84000000000
0 33 39 36253205346582722787/174019940800000000
0 33 40 20274500794164177271/333464304750000000
0 33 41 -1035529108045828683923/9337000533000000000
0 33 42 3389244953387/84000000000
0 33 43 1166360603001/17000000000
0 33 44 -199065328673/17000000000
0 33 45 68700035963117891/1386129000000000
0 33 46 -40604898899/5000000000
0 34 34 4340057448976733771254086399/165823747091080414250000000
0 34 35 55366228572975785240898193/9975066842073514000000000
0 34 36 -614519475275686286451/5933127097000000000
0 34 37 78844409919831663413/9337000533000000000
0 34 38 88585965970251183067993/15960106947317622400000
0 34 39 -374706998034820689/3617760425000000
0 34 40 -1306751422263446759/18248813000000000
0 34 41 6570367516014946061/778083377750000000
0 34 42 76067438023645601108117/1155993376066000000000
0 34 43 6165936073191022581/21221944000000000
0 34 44 8484731756310889559/222309536500000000
0 34 45 8484731754595886399/222309536500000000
0 34 46 -789398087630189/16307400000000
0 35 35 30523078106959839089/217524926000000000
0 35 36 31676219462437203687/55577384125000000
0 35 37 -5947580975373/251500000000
0 35 38 -312396255903327187/21221944000000000
0 35 39 -69215021153451378777/222309536500000000
0 35 40 10007087420169/286000000000
0 35 41 74457325987/100600000000
0 35 42 684459009843543951/18675310720000000
0 35 43 1878457554109997/10192125000000
0 35 44 -11166241067741/407000000000
0 35 45 10067816633311/407000000000
0 35 46 -1582010994253/89500000000
0 36 36 3265532167731881/503000000000
0 36 37 -19782229577867/29000000000
0 36 38 -207645063465027732877/666928609500000000
0 36 39 -43880733755427/71500000000
0 36 40 218483055711/200000000
0 36 41 -72202172232869/73000000000
0 36 42 243355696051525627211/1333857219000000000
0 36 43 -92589685015789/81400000000
0 36 44 -9891114776423/14500000000
0 36 45 12148802514819/26500000000
0 36 46 4256585065151/17000000000
0 37 37 3939167173333/4500000000
0 37 38 372286709401/503000000000
0 37 39 -989070851293/1000000000
0 37 40 -8979080281629/29000000000
0 37 41 22240302921/18500000000
0 37 42 -87220769763533/503000000000
0 37 43 6843734233/145000000
0 37 44 -1590294780801/2600000000
0 37 45 21157894171/62500000
0 37 46 149769838627/9000000000
0 38 38 30523078116764377217/217524926000000000
0 38 39 253409755511878573249/444619073000000000
0 38 40 10007087382989/286000000000
0 38 41 -11895161930083/503000000000
0 38 42 3422295051934128587/93376553600000000
0 38 43 15027660466717831/81537000000000
0 38 44 10067816593831/407000000000
0 38 45 -11166241013607/407000000000
0 38 46 -316402199853/17900000000
0 39 39 163276608367203/25150000000
0 39 40 19936578825689/18250000000
0 39 41 -9891114778393/14500000000
0 39 42 2534955151392157029/13894346031250000
0 39 43 -115737106476391/101750000000
0 39 44 4859520994999/10600000000
0 39 45 -9891114777671/14500000000
0 39 46 2128292535491/8500000000
0 40 40 4303277711847/4625000000
0 40 41 -2244770071081/7250000000
0 40 42 756027379387/57200000000
0 40 43 -587242078399/13250000000
0 40 44 -154811728943/500000000
0 40 45 -8979080275181/29000000000
0 40 46 3779611249701/17000000000
0 41 41 3939167174017/4500000000
0 41 42 -87220769793673/503000000000
0 41 43 342186713723/7250000000
0 41 44 2454315725171/7250000000
0 41 45 -1987868476701/3250000000
0 41 46 37442459569/2250000000
0 42 42 4236723555018714571/10610972000000000
0 42 43 60850419581112277/81537000000000
0 42 44 52452604641299/407000000000
0 42 45 52452604712531/407000000000
0 42 46 -1006061629057/11187500000
0 43 43 1169242468209037/179000000000
0 43 44 806855572709/8500000000
0 43 45 40342778587/425000000
0 43 46 -3479882348049/5000000000
0 44 44 3939167172901/4500000000
0 44 45 -4980731866007/17000000000
0 44 46 -768086978189/5000000000
0 45 45 984791793421/1125000000
0 45 46 -768086978189/5000000000
0 46 46 160
1 0 0 125714213370196817/28753000000000
1 0 1 -39214110543/5000000000
1 0 2 -75122278577/2500000000
1 0 3 -600978228079/20000000000
1 0 4 -32821175064351759374963/2860124181400000000
1 0 5 -147248186492691/5750600000000
1 0 6 -2241559353165363/115012000000000
1 0 7 -560389837716333/28753000000000
1 0 8 -1082830404485593571004246278389/663294988364321657000000000
1 0 9 817131512471432866888569/577996688033000000000
1 0 10 15106236729614229641529/72249586004125000000
1 0 11 3182562725262942861/10610972000000000
1 0 12 -3615702343859881/28753000000000
1 0 13 306658441124683609692969600229/1326589976728643314000000000
1 0 14 -3099994985793418934094436173/19950133684147028000000000
1 0 15 -170455610454930989/165834718750000
1 0 16 886454332747866108805081/577996688033000000000
1 0 17 600420597006212919257945069/14962600263110271000000000
1 0 18 -68544293039483214531/144710417000000000
1 0 19 336791217789767048173565927/9975066842073514000000000
1 0 20 6202508951167/42000000000
1 0 21 2592654130996262301/42443888000000000
1 0 22 -3615702353233359/28753000000000
1 0 23 76664610368056919981076394923/331647494182160828500000000
1 0 24 -3099994994391668765438942523/19950133684147028000000000
1 0 25 102405257696959695149537/1733990064099000000000
1 0 26 -2727289768621485699/2653355500000000
1 0 27 886454333121828409693499/577996688033000000000
1 0 28 50035049749366699365455641/1246883355259189250000000
1 0 29 -27417717352981051551/57884166800000000
1 0 30 17067542943122722995389/288998344016500000000
1 0 31 -7387601353079/128000000000
1 0 32 15666338507576951041/144710417000000000
1 0 33 336791220951955699579548857/9975066842073514000000000
1 0 34 12405017886967/84000000000
1 0 35 2592654178575551937/42443888000000000
1 1 1 3/2
1 1 2 979776497/1250000000
1 1 3 979776497/1250000000
1 1 4 1018959428077569/28753000000000
1 1 5 2035205837/10000000000
1 1 6 2323648643/10000000000
1 1 7 9294594563/40000000000
1 1 8 267407469231741/28753000000000
1 1 9 -36441226788405957393048198923/663294988364321657000000000
1 1 10 -634654963772649002867557803/331647494182160828500000000
1 1 11 1873921118183251204453/288998344016500000000
1 1 12 -1897276217/10000000000
1 1 13 -275413235587/14376500000000
1 1 14 -14642526244179440967321411/331647494182160828500000000
1 1 15 107931234361/9000000000
1 1 16 584853364081181/21226844000000
1 1 17 4140821112428443/5306711000000000
1 1 18 -2570772137191308626979877/2493766710518378500000000
1 1 19 5234806062785963/21226844000000000
1 1 20 -161125773/40000000
1 1 21 -5737060261/5600000000
1 1 22 -1897276207/10000000000
1 1 23 -550826442421/28753000000000
1 1 24 -117140210155968571855690533/2653179953457286628000000000
1 1 25 -394517198052011/995008312500000
1 1 26 7195415623/600000000
1 1 27 18276667660706853/663338875000000
1 1 28 4140821104182457/5306711000000000
1 1 29 -5141544302663281961968097/4987533421036757000000000
1 1 30 -31561375844281/79600665000000
1 1 31 19634206519/9000000000
1 1 32 -1194030871397/256000000000
1 1 33 5234806062689867/21226844000000000
1 1 34 -1007036081/250000000
1 1 35 -11474120577/11200000000
1 2 2 3082723503/625000000
1 2 3 27594935331/13000000000
1 2 4 14814287992059497/115012000000000
1 2 5 7197408779/10000000000
1 2 6 2358511467/2500000000
1 2 7 30426042683/40000000000
1 2 8 22477521174364209/718825000000000
1 2 9 -538914709244708291/2653355500000000
1 2 10 -7479781817236493/1061342200000000
1 2 11 134199305233/6000000000
1 2 12 20663046491/10000000000
1 2 13 -171299480917867/115012000000000
1 2 14 46865367563006571/21226844000000000
1 2 15 51543263582417613/718825000000000
1 2 16 43980201084319096163703331919/663294988364321657000000000
1 2 17 304754518863727311218650033/41455936772770103562500000
1 2 18 16211016451986247690917093/1995013368414702800000000
1 2 19 25812864351332982112584133/82911873545540207125000000
1 2 20 -51376746429053481/2653355500000000
1 2 21 -37201821333952192425678411/9975066842073514000000000
1 2 22 -25178120191/10000000000
1 2 23 48972308363201/115012000000000
1 2 24 -3832521091091051/2653355500000000
1 2 25 -218105870300124336851275429/331647494182160828500000000
1 2 26 498994411631/25000000000
1 2 27 182103628913021079/1326677750000000
1 2 28 -2960228116859973/2653355500000000
1 2 29 -3011332578911/256000000000
1 2 30 -27290513795708821/10613422000000000
1 2 31 42155584653438797/5306711000000000
1 2 32 -11306713600666553117118411/623441677629594625000000
1 2 33 544094661177961/530671100000000
1 2 34 -27098464781/2600000000
1 2 35 -701619833/134400000
1 3 3 3082723503/625000000
1 3 4 2893415620439/22463281250
1 3 5 28789635079/40000000000
1 3 6 30426042683/40000000000
1 3 7 9434045867/10000000000
1 3 8 899100847087347/28753000000000
1 3 9 -215565883717105451/1061342200000000
1 3 10 -18699454539711877/2653355500000000
1 3 11 3757580548199/168000000000
1 3 12 -100712480881/40000000000
1 3 13 1224307714833/2875300000000
1 3 14 -3832521096650411/2653355500000000
1 3 15 498994411323/25000000000
1 3 16 91051814361635597/663338875000000
1 3 17 -740057027972071/663338875000000
1 3 18 -188208285989/16000000000
1 3 19 5440946622572861/5306711000000000
1 3 20 -135492323901/13000000000
1 3 21 -438512394197/84000000000
1 3 22 82652185961/40000000000
1 3 23 -42824869941989/28753000000000
1 3 24 11716341883528379/5306711000000000
1 3 25 -40935770691329477/15920133000000000
1 3 26 25771631784494981/359412500000000
1 3 27 43980201237517716413694579479/663294988364321657000000000
1 3 28 2438036149015270730424645029/331647494182160828500000000
1 3 29 16211016400068273185040901/1995013368414702800000000
1 3 30 -218105870293982792196555209/331647494182160828500000000
1 3 31 8431116930856421/1061342200000000
1 3 32 -27136112648896699388845207/1496260026311027100000000
1 3 33 9604786666747568137763569/30850929691363798000000000
1 3 34 -12844186603278717/663338875000000
1 3 35 -37201821503762527284053329/9975066842073514000000000
1 4 4 19133085585705918917256037/577996688033000000000
1 4 5 62030714451064802750566535017/663294988364321657000000000
1 4 6 182611810503749527/2653355500000000
1 4 7 365223620779703731/5306711000000000
1 4 8 1767479119032267907627809/288998344016500000000
1 4 9 -38545900470870060767/5305486000000000
1 4 10 -7152365727091236439/10610972000000000
1 4 11 4675229426351867/16307400000000
1 4 12 163632897639509320750211019123/1326589976728643314000000000
1 4 13 -120757716893740150752493/288998344016500000000
1 4 14 1939234652506306913/10610972000000000
1 4 15 206551293041169585435979/72249586004125000000
1 4 16 -471099314839594672153/217065625500000000
1 4 17 -1023106837437957887/7235520850000000
1 4 18 485496817694201055113/1333857219000000000
1 4 19 763094980396885917/28942083400000000
1 4 20 -27205729521832636899/42443888000000000
1 4 21 33898854837107882969/666928609500000000
1 4 22 16363289794862728899955348009/132658997672864331400000000
1 4 23 -241515433903657635799619/577996688033000000000
1 4 24 1939234657472241809/10610972000000000
1 4 25 -25979145992221499593/217065625500000000
1 4 26 1652410342471673771880837/577996688033000000000
1 4 27 -471099313502247627391/217065625500000000
1 4 28 -40924273565254242749/289420834000000000
1 4 29 161832273857676287193/444619073000000000
1 4 30 -103916584113029025817/868262502000000000
1 4 31 50257744592559088193/144710417000000000
1 4 32 -100867383533812403/445093000000000
1 4 33 7630949636382744171/289420834000000000
1 4 34 -27205729486434743119/42443888000000000
1 4 35 2711908257263459749/53354288760000000
1 5 5 11881720382707/7188250000000
1 5 6 422329908492057/1437650000000000
1 5 7 8446598172179/28753000000000
1 5 8 8342367744847107424896065519/331647494182160828500000000
1 5 9 -13611292919666630072879/288998344016500000000
1 5 10 -364929867676516730757/144499172008250000000
1 5 11 8588728841043529/1061097200000000
1 5 12 -960203991/1000000000
1 5 13 132940526930009289508388601/663294988364321657000000000
1 5 14 -226910698666784143800227/249376671051837850000000
1 5 15 50059708329778123/5306711000000000
1 5 16 178287818412250283742796381/14962600263110271000000000
1 5 17 -66405700699081129873957/199501336841470280000000
1 5 18 -13252416982180133593/2966563548500000000
1 5 19 1901021791789336803617407/2493766710518378500000000
1 5 20 -305488284931/84000000000
1 5 21 189542089776544479/174019940800000000
1 5 22 -96020399/100000000
1 5 23 33235131406480746087078523/165823747091080414250000000
1 5 24 -283638372726150159799609/311720838814797312500000
1 5 25 -165649877321477028190103/1246883355259189250000000
1 5 26 50059708319156693/5306711000000000
1 5 27 29714636419319831076945421/2493766710518378500000000
1 5 28 -332028502612906304225723/997506684207351400000000
1 5 29 -26504833900153601447/5933127097000000000
1 5 30 -662599508659467018549113/4987533421036757000000000
1 5 31 590010831223/256000000000
1 5 32 -6599069027758611/5788416680000000
1 5 33 475255447384214301604439/623441677629594625000000
1 5 34 -610976569699/168000000000
1 5 35 189542088924472291/174019940800000000
1 6 6 2371467883/1500000000
1 6 7 6490412677/25000000000
1 6 8 83375767188467839/5306711000000000
1 6 9 -8682809587/150000000
1 6 10 -14848842317/6000000000
1 6 11 11046157409/1700000000
1 6 12 -356099131/1000000000
1 6 13 268540502251517/5306711000000000
1 6 14 -2022841049/6000000000
1 6 15 4719544888422933767948287393/331647494182160828500000000
1 6 16 114275568278182689668490609/4987533421036757000000000
1 6 17 411513926720399578248439/399002673682940560000000
1 6 18 -605283704128799773/217524926000000000
1 6 19 2639420642994872734565153/4987533421036757000000000
1 6 20 -48597277018570908912303563/9975066842073514000000000
1 6 21 268322093450307011/1483281774250000000
1 6 22 6183217823997/57506000000000
1 6 23 -275942650461149/331669437500000
1 6 24 551067751/1200000000
1 6 25 -1208589573935671881514227/2493766710518378500000000
1 6 26 70500395835022547/5306711000000000
1 6 27 2874110121077/128000000000
1 6 28 1581045921/256000000000
1 6 29 10037865499/10250000000
1 6 30 -4542829891/10240000000
1 6 31 11925163778282231221723121/4987533421036757000000000
1 6 32 -938945930708026271/217065625500000000
1 6 33 16822796449/256000000000
1 6 34 -322593059561/84000000000
1 6 35 -13801944603/8200000000
1 7 7 2371467883/1500000000
1 7 8 83375767161344409/5306711000000000
1 7 9 -4862373369223/84000000000
1 7 10 -415767584881/168000000000
1 7 11 55230787061/8500000000
1 7 12 1545804441637/14376500000000
1 7 13 -4415082407575009/5306711000000000
1 7 14 77149484803/168000000000
1 7 15 70500395840189391/5306711000000000
1 7 16 179631882279/8000000000
1 7 17 98815387/16000000000
1 7 18 40151461963/41000000000
1 7 19 210284959/3200000000
1 7 20 -322593059729/84000000000
1 7 21 -17252430681/10250000000
1 7 22 -356099131/1000000000
1 7 23 67135128265391/1326677750000000
1 7 24 -56639549371/168000000000
1 7 25 -7098171689/16000000000
1 7 26 9439089771561992909952083933/663294988364321657000000000
1 7 27 7142223036411720962781889/311720838814797312500000
1 7 28 10287848167256281775015943/9975066842073514000000000
1 7 29 -605283704760152607/217524926000000000
1 7 30 -2417179147953997289417173/4987533421036757000000000
1 7 31 11925163782987809574616247/4987533421036757000000000
1 7 32 -93894593092220531/21706562550000000
1 7 33 2639420638255299892694553/4987533421036757000000000
1 7 34 -48597277009247443291838597/9975066842073514000000000
1 7 35 107328833830241647/593312709700000000
1 8 8 1039587574442902315769331/577996688033000000000
1 8 9 -20625232595961182803/10610972000000000
1 8 10 -357742609618398013/2652743000000000
1 8 11 16701501230109277/32614800000000
1 8 12 -15590660521003419050429630919/165823747091080414250000000
1 8 13 841820880419047903428037427/19950133684147028000000000
1 8 14 -2296633440946354937/23344138400000000
1 8 15 12837067910644694266460821/46758125822219596875000
1 8 16 14674774396121992257/144710417000000000
1 8 17 -2791856666048443557/46352555445312500
1 8 18 -112105689965437997449/266771443800000000
1 8 19 4638144382454770403/72355208500000000
1 8 20 -1057104386465487241/6797653937500000
1 8 21 67126273445550807759/444619073000000000
1 8 22 -31181320998892663857178354133/331647494182160828500000000
1 8 23 841820875870675209965377761/19950133684147028000000000
1 8 24 -11483167184432985249/116720692000000000
1 8 25 2282970307609601007/226110026562500000
1 8 26 136928724557804597744178403/498753342103675700000000
1 8 27 29349548165347005957/289420834000000000
1 8 28 -89339413025294328221/1483281774250000000
1 8 29 -186842816054599189729/444619073000000000
1 8 30 73055049836374780391/7235520850000000000
1 8 31 16997650720251127847/144710417000000000
1 8 32 89792484997523281/890186000000000
1 8 33 18552577504923684713/289420834000000000
1 8 34 -8456835094012751919/54381231500000000
1 8 35 33563136669204398789/222309536500000000
1 9 9 2343362065316547121/163074000000000
1 9 10 76766120285507933/163074000000000
1 9 11 -59033401603441/35800000000
1 9 12 686067737581538851969008797/19950133684147028000000000
1 9 13 18679475793212537/10610972000000000
1 9 14 -767461357657561/163074000000000
1 9 15 -453096946480798426743/144710417000000000
1 9 16 -126516783172914634349/16673215237500000
1 9 17 -7768389978955577777/33346430475000000
1 9 18 40232608539153/203500000000
1 9 19 -5788980737870211167/111154768250000000
1 9 20 465087800812572755993/444619073000000000
1 9 21 15925336141699/50300000000
1 9 22 686067733790755665458210759/19950133684147028000000000
1 9 23 18679474021180213/10610972000000000
1 9 24 -153492276293273/32614800000000
1 9 25 142814992343653249991/1333857219000000000
1 9 26 -36247755728466716247/11576833360000000
1 9 27 -1686890444924339629021/222309536500000000
1 9 28 -10357853297490854393/44461907300000000
1 9 29 628634511273/3179687500
1 9 30 23802498715496861477/222309536500000000
1 9 31 -499016324298041357/890186000000000
1 9 32 554651394636349/429000000000
1 9 33 -11577961441719816653/222309536500000000
1 9 34 46508780078812989339/44461907300000000
1 9 35 1244166890723/3929687500
1 10 10 472614781109719/20384250000000
1 10 11 -7693826466733/179000000000
1 10 12 -1056921224016661985541/577996688033000000000
1 10 13 830493674925846139/116720692000000000
1 10 14 -311731040453099/81537000000000
1 10 15 -147519014541498562037/1186625419400000000
1 10 16 -211621314360093563609/1333857219000000000
1 10 17 -1843316938311340871/444619073000000000
1 10 18 -1636279813543/407000000000
1 10 19 -791124631131935287/622466702200000000
1 10 20 22392652612861322207/622466702200000000
1 10 21 212422131837/25150000000
1 10 22 -1056921225172655361607/577996688033000000000
1 10 23 830493674098190323/116720692000000000
1 10 24 -31173104069771/8153700000000
1 10 25 1585300207088286311/333464304750000000
1 10 26 -737595072313909616189/5933127097000000000
1 10 27 -35270219157375093261/222309536500000000
1 10 28 -1843316934019763159/444619073000000000
1 10 29 -327255961301/81400000000
1 10 30 1056866805386962971/222309536500000000
1 10 31 -348145965450930583/18248813000000000
1 10 32 32231412765931/858000000000
1 10 33 -988905782077672951/778083377750000000
1 10 34 111963263015219530413/3112333511000000000
1 10 35 10621106661/1257500000
1 11 11 1079882347619/2500000000
1 11 12 -4382532948025077103/58360346000000000
1 11 13 12529304887948907/163074000000000
1 11 14 -14554568900413/179000000000
1 11 15 149517691028698506727/1333857219000000000
1 11 16 214962572307997/203500000000
1 11 17 362049308563/101750000000
1 11 18 -2692099172189/8500000000
1 11 19 16401241722083/407000000000
1 11 20 -57657485529271/503000000000
1 11 21 785961949019/14500000000
1 11 22 -4382532947202726773/58360346000000000
1 11 23 12529304880610577/163074000000000
1 11 24 -14554568898623/179000000000
1 11 25 2156449917761/203500000000
1 11 26 49839230436738281967/444619073000000000
1 11 27 53740643079437/50875000000
1 11 28 724098629599/203500000000
1 11 29 -336512396507/1062500000
1 11 30 4312899837167/407000000000
1 11 31 69915809398957/858000000000
1 11 32 -186733667147/5300000000
1 11 33 16401241728239/407000000000
1 11 34 -57657485556941/503000000000
1 11 35 314384779777/5800000000
1 12 12 3911397241737457/89853125000000
1 12 13 -3430206094223303355037423631/82911873545540207125000000
1 12 14 235024183574028296509889359/4987533421036757000000000
1 12 15 572218356648083237/2653355500000000
1 12 16 -120897114732646823193512863/399002673682940560000000
1 12 17 93506222778758236067781041/4987533421036757000000000
1 12 18 5919266549383810731/28942083400000000
1 12 19 -885779629932411002413/46239735042640000000
1 12 20 -1063170467939/84000000000
1 12 21 -11187123990545442139/233441384000000000
1 12 22 -102714639691/718825000000
1 12 23 -4864642140439315494466632881/1326589976728643314000000000
1 12 24 21948720587474083979108147/19950133684147028000000000
1 12 25 1948932073810883968912481/9975066842073514000000000
1 12 26 -11406914077034171/132667775000000
1 12 27 47818781612735360711369/288998344016500000000
1 12 28 -28686900861910240072554421/4987533421036757000000000
1 12 29 -108524186901049955033/3617760425000000000
1 12 30 -32792289602692599756180651/2493766710518378500000000
1 12 31 -331329643039/51200000000
1 12 32 -55607912169777686771/1808880212500000000
1 12 33 -828262886936546102627/577996688033000000000
1 12 34 2455365449069/168000000000
1 12 35 -192020938307979659/42443888000000000
1 13 13 241824558804739459555352257/4987533421036757000000000
1 13 14 -521494123334015717/10876246300000000
1 13 15 -1985410522848232346620194923/9975066842073514000000000
1 13 16 23179762738652380607/72355208500000000
1 13 17 -57558233883547691/5788416680000000
1 13 18 -90857577229298903679/444619073000000000
1 13 19 55857204038793442433/2966563548500000000
1 13 20 4024074254664486763/466882768000000000
1 13 21 63940082926659115427/1333857219000000000
1 13 22 -76010033382532019310144871/20727968386385051781250000
1 13 23 3527378660933073330137/577996688033000000000
1 13 24 -44503337503850501/10610972000000000
1 13 25 7001514201941345313/3617760425000000000
1 13 26 16302496025341867762271/577996688033000000000
1 13 27 -93561040235377739449/868262502000000000
1 13 28 3322094405675844791/7235520850000000000
1 13 29 9006755376183706633/444619073000000000
1 13 30 140324071392470759/10853281275000000
1 13 31 8178058561075668521/1808880212500000000
1 13 32 27042454230336199/890186000000000
1 13 33 12451074908842740209/7235520850000000000
1 13 34 -13534595080334407/4244388800000000
1 13 35 1839021596019808643/666928609500000000
1 14 14 395764192913363/7219421875000
1 14 15 34194202169308156751/144710417000000000
1 14 16 -67089920843628573583/222309536500000000
1 14 17 54872852973783026689/3112333511000000000
1 14 18 93781469791513/407000000000
1 14 19 -205250336369681590091/9337000533000000000
1 14 20 -4103361059199774033/311233351100000000
1 14 21 -7318010845781/125750000000
1 14 22 21948720627632137870264921/19950133684147028000000000
1 14 23 -44503337514461473/10610972000000000
1 14 24 1268137667909279/652296000000000
1 14 25 -375342357821032927/444619073000000000
1 14 26 -483902364636204875509/7235520850000000000
1 14 27 16272790038710287907/88923814600000000
1 14 28 -367295203493679131/222309536500000000
1 14 29 -3167274703731/101750000000
1 14 30 -6551664005895280621/444619073000000000
1 14 31 -1609500092931529/284859520000000
1 14 32 -2225173830453/57200000000
1 14 33 -569081292939234067/444619073000000000
1 14 34 3939981115365248189/444619073000000000
1 14 35 -111517469631/31437500000
1 15 15 184997926212103/84000000000
1 15 16 -4381940900617475047/8488777600000000
1 15 17 1123445945418624487/5438123150000000
1 15 18 460576810005032233563/444619073000000000
1 15 19 -34629461341446317397/466882768000000000
1 15 20 -6589893519483/17000000000
1 15 21 -6812388731257059/27179000000000
1 15 22 -456276562821329993/5306711000000000
1 15 23 24453743920139265168187/866995032049500000000
1 15 24 -30243897764897143611/452220053125000000
1 15 25 97932841012703639/21221944000000000
1 15 26 -7523564486603/25600000000
1 15 27 457238108369257849719/144710417000000000
1 15 28 -531228617313914333/7235520850000000
1 15 29 -471956649076170923/890186000000000
1 15 30 -178785176313643287479/1808880212500000000
1 15 31 4395060739481/41000000000
1 15 32 -33812074579030241079/88923814600000000
1 15 33 27614419223582193977/904440106250000000
1 15 34 -3460494103697/41000000000
1 15 35 -22953976190926278529/444619073000000000
1 16 16 5665355626056913795129/666928609500000000
1 16 17 -6582257187509785171/222309536500000000
1 16 18 -39584532473891/25150000000
1 16 19 153681579894639041009/1333857219000000000
1 16 20 -2179827758138481/6794750000000
1 16 21 -21184185708087/407000000000
1 16 22 35864086165758240843299/216748758012375000000
1 16 23 -9356103957288199831/86826250200000000
1 16 24 244091850117791370419/1333857219000000000
1 16 25 -76923850557396058423/666928609500000000
1 16 26 45723810799344489677/14471041700000000
1 16 27 17986805315214039/8901860000000
1 16 28 2589396442455357/7121488000000
1 16 29 213103999644827/214500000000
1 16 30 38142406509340359/890186000000000
1 16 31 128431851176772495593/444619073000000000
1 16 32 -14260416351713/19500000000
1 16 33 -6820436875402107/178037200000000
1 16 34 -327293290868781518123/444619073000000000
1 16 35 -4406494012949/14300000000
1 17 17 26426650876543062279/778083377750000000
1 17 18 20201350692831/251500000000
1 17 19 -15546584197764475007/3112333511000000000
1 17 20 -4717749252093009/115510750000000
1 17 21 -2698904609589/203500000000
1 17 22 -86060702480417481680574919/14962600263110271000000000
1 17 23 415261790747755803/904440106250000000
1 17 24 -1101885605796067589/666928609500000000
1 17 25 308495311134789769/222309536500000000
1 17 26 -2656143083964784159/36177604250000000
1 17 27 323674555831239179/890186000000000
1 17 28 -251854616013194823/18248813000000000
1 17 29 -22148580010607/858000000000
1 17 30 -63736199998630257/7121488000000000
1 17 31 1402120806157716351/222309536500000000
1 17 32 -1023885584477/26000000000
1 17 33 -2893844869922311/1780372000000000
1 17 34 179903079118199921/22230953650000000
1 17 35 -6745962974197/286000000000
1 18 18 14933192357907/14500000000
1 18 19 -11862096727649/125750000000
1 18 20 -10424993235141/203500000000
1 18 21 -278649187867/1160000000
1 18 22 -108524186807079800887/3617760425000000000
1 18 23 6755066512793227001/333464304750000000
1 18 24 -633454940279/20350000000
1 18 25 2377245632139/251500000000
1 18 26 -94391329787104307/178037200000000
1 18 27 106552000060723/107250000000
1 18 28 -4429715991139/171600000000
1 18 29 -8059903753749/26500000000
1 18 30 -17744959668303/286000000000
1 18 31 -762856617577/26000000000
1 18 32 -9117385987511/73000000000
1 18 33 2342291656123/286000000000
1 18 34 19519254280079/286000000000
1 18 35 5611847347/250000000
1 19 19 2475838253976847347/222309536500000000
1 19 20 -54753726038331/54358000000000
1 19 21 5405544275521/203500000000
1 19 22 -414131443154972377291/288998344016500000000
1 19 23 389096089776608993/226110026562500000
1 19 24 -569081291599802543/444619073000000000
1 19 25 434415986907251047/1333857219000000000
1 19 26 55228838505193265171/1808880212500000000
1 19 27 -1364087376504719/35607440000000
1 19 28 -11575379465891361/7121488000000000
1 19 29 2342291657553/286000000000
1 19 30 24314435205524183/4562203250000000
1 19 31 2113657328868272619/444619073000000000
1 19 32 1036050790739/78000000000
1 19 33 4928657244127717/7121488000000000
1 19 34 -1241807664405536259/222309536500000000
1 19 35 -235218782531/286000000000
1 20 20 32424387653/312500000
1 20 21 896457777457/44750000000
1 20 22 1227682723529/84000000000
1 20 23 -67672975086587929/21221944000000000
1 20 24 3939981109555301239/444619073000000000
1 20 25 592215320082063/217432000000000
1 20 26 -3460494105087/41000000000
1 20 27 -327293291276944582551/444619073000000000
1 20 28 3598061589882371041/444619073000000000
1 20 29 1774477663983/26000000000
1 20 30 6220081389024027723/444619073000000000
1 20 31 -346693414719/8500000000
1 20 32 19178199202469/203500000000
1 20 33 -2483615324327500997/444619073000000000
1 20 34 1065955694077/21000000000
1 20 35 6836482090581/251500000000
1 21 21 804668313427/8500000000
1 21 22 -192020937113369499/42443888000000000
1 21 23 114938847166540103/41683038093750000
1 21 24 -892139746233/251500000000
1 21 25 2194526476079/407000000000
1 21 26 -22953976018416833619/444619073000000000
1 21 27 -751106934781/2437500000
1 21 28 -613269360251/26000000000
1 21 29 819329719887/36500000000
1 21 30 250913693899/15600000000
1 21 31 -896074440779/203500000000
1 21 32 4293150294041/53000000000
1 21 33 -21383525893/26000000000
1 21 34 341824103347/12575000000
1 21 35 53454383221/73000000000
1 22 22 1955698621400659/44926562500000
1 22 23 -13720824366280484411021304811/331647494182160828500000000
1 22 24 117512091822050862491785057/2493766710518378500000000
1 22 25 -4918843443033805544043559/374065006577756775000000
1 22 26 143054589189878039/663338875000000
1 22 27 -604485572825330878873577509/1995013368414702800000000
1 22 28 46753111299315998107570671/2493766710518378500000000
1 22 29 14798166373614127623/72355208500000000
1 22 30 1948932034468546434127771/9975066842073514000000000
1 22 31 -1656648217243/256000000000
1 22 32 -111215824444181005033/3617760425000000000
1 22 33 -177155926171179927213/9247947008528000000
1 22 34 -2126340932711/168000000000
1 22 35 -11187124006924150727/233441384000000000
1 23 23 241824558420616732609133249/4987533421036757000000000
1 23 24 -13037353074132111/271906157500000
1 23 25 2806481425236015031/217065625500000000
1 23 26 -1985410519855619831529461731/9975066842073514000000000
1 23 27 92719050779787886579/289420834000000000
1 23 28 -2877911674791393847/289420834000000000
1 23 29 -45428788570180297943/222309536500000000
1 23 30 14003028432638422209/7235520850000000000
1 23 31 16356117168892801733/3617760425000000000
1 23 32 5408490836453231/178037200000000
1 23 33 111714408119957896803/5933127097000000000
1 23 34 4024074224409714919/466882768000000000
1 23 35 63940082977401621809/1333857219000000000
1 24 24 791528386071337/14438843750000
1 24 25 -6551664009381511119/444619073000000000
1 24 26 2735536174088555501/11576833360000000
1 24 27 -134179841499613405167/444619073000000000
1 24 28 54872852836178335237/3112333511000000000
1 24 29 18756293958557/81400000000
1 24 30 -93835589901270881/111154768250000000
1 24 31 -10059375598514503/1780372000000000
1 24 32 -11125869157127/286000000000
1 24 33 -205250336594465276147/9337000533000000000
1 24 34 -41033610515246436881/3112333511000000000
1 24 35 -228687839249/3929687500
1 25 25 1432686393997119817/222309536500000000
1 25 26 -11174073521420630081/113055013281250000
1 25 27 38142406294805533/890186000000000
1 25 28 -15934049981742571/1780372000000000
1 25 29 -3548991934061/57200000000
1 25 30 1092054247717057/1424297600000000
1 25 31 -1156519293295651951/444619073000000000
1 25 32 520660705693/26000000000
1 25 33 97257740984555677/18248813000000000
1 25 34 6220081385379973003/444619073000000000
1 25 35 4600084398737/286000000000
1 26 26 369995852356507/168000000000
1 26 27 -21909704267184554543/42443888000000000
1 26 28 4493783775951655487/21752492600000000
1 26 29 92115361975220777761/88923814600000000
1 26 30 97932840612731757/21221944000000000
1 26 31 4395060736853/41000000000
1 26 32 -169060372992964646041/444619073000000000
1 26 33 -34629461404849765769/466882768000000000
1 26 34 -3294946757639/8500000000
1 26 35 -10218583122242551/40768500000000
1 27 27 2266142253170775923353/266771443800000000
1 27 28 -1645564265641558113/55577384125000000
1 27 29 -395845324620201/251500000000
1 27 30 -153847701252168223991/1333857219000000000
1 27 31 6421592569087232183/22230953650000000
1 27 32 -26144096704081/35750000000
1 27 33 30736315977338365951/266771443800000000
1 27 34 -26157933201048599/81537000000000
1 27 35 -4236837203483/81400000000
1 28 28 10570660334157370081/311233351100000000
1 28 29 40402701259907/503000000000
1 28 30 616990624077954831/444619073000000000
1 28 31 2804241610132488957/444619073000000000
1 28 32 -11262741418089/286000000000
1 28 33 -15546584161473507201/3112333511000000000
1 28 34 -1179437311631373/28877687500000
1 28 35 -5397809210619/407000000000
1 29 29 933324522169/906250000
1 29 30 4754491265283/503000000000
1 29 31 -8391422820513/286000000000
1 29 32 -124895698279/1000000000
1 29 33 -47448386945811/503000000000
1 29 34 -20849986384393/407000000000
1 29 35 -6966229701493/29000000000
1 30 30 716343196786549061/111154768250000000
1 30 31 -1156519294666889961/444619073000000000
1 30 32 1145453551839/57200000000
1 30 33 217207995320439773/666928609500000000
1 30 34 1776645960237833/652296000000000
1 30 35 2194526484223/407000000000
1 31 31 129819833501/5250000000
1 31 32 -2509432840259/62875000000
1 31 33 1056828665057513851/222309536500000000
1 31 34 -693386829349/17000000000
1 31 35 -112009305479/25437500000
1 32 32 3416187852619/18250000000
1 32 33 151954116227/11440000000
1 32 34 38356398404937/407000000000
1 32 35 2146575151183/26500000000
1 33 33 1237919128430103813/111154768250000000
1 33 34 -82130588657123/81537000000000
1 33 35 1351386070817/50875000000
1 34 34 129697550543/1250000000
1 34 35 717166224543/35800000000
1 35 35 804668314737/8500000000
2 0 0 502856853129537697/115012000000000
2 0 1 -75122278247/2500000000
2 0 2 -39214110407/5000000000
2 0 3 -600978226017/20000000000
2 0 4 -2892561876053421/23002400000000
2 0 5 -1363644882559548311/1326677750000000
2 0 6 110759087981/750000000
2 0 7 -164105874892139543586721/14300620907000000000
2 0 8 -280194917765161/14376500000000
2 0 9 -2944963720304901/115012000000000
2 0 10 -560389835473599/28753000000000
2 0 11 306658441246729887552004785117/1326589976728643314000000000
2 0 12 110806791748603547039501/72249586004125000000
2 0 13 673582439370330239321406887/19950133684147028000000000
2 0 14 648163532918822933/10610972000000000
2 0 15 -108283040294340440236496537939/66329498836432165700000000
2 0 16 200140200119426608303174489/4987533421036757000000000
2 0 17 817131507404703764679063/577996688033000000000
2 0 18 -1549997494093852859589209623/9975066842073514000000000
2 0 19 -68544293045271631211/144710417000000000
2 0 20 15106236702377270481931/72249586004125000000
2 0 21 12730250896298419873/42443888000000000
2 0 22 -14462809385097609/115012000000000
2 0 23 306658441003902890993615771127/1326589976728643314000000000
2 0 24 17067542897173232576811/288998344016500000000
2 0 25 -1549997494642377496499406953/9975066842073514000000000
2 0 26 -5454579525743338093/5306711000000000
2 0 27 -7387601302901/128000000000
2 0 28 22161358303726499593349/14449917200825000000
2 0 29 34135085801279932849927/577996688033000000000
2 0 30 93998030150281623533/868262502000000000
2 0 31 12508762390574084323377773/311720838814797312500000
2 0 32 -68544293111409296261/144710417000000000
2 0 33 336791220982173366429914097/9975066842073514000000000
2 0 34 1240501785479/8400000000
2 0 35 2592654161173557857/42443888000000000
2 1 1 3082723503/625000000
2 1 2 979776497/1250000000
2 1 3 13797467659/6500000000
2 1 4 20663046481/10000000000
2 1 5 103086527129097693/1437650000000000
2 1 6 -102753492842335329/5306711000000000
2 1 7 1851785994594217/14376500000000
2 1 8 9434045857/10000000000
2 1 9 7197408759/10000000000
2 1 10 30426042641/40000000000
2 1 11 -42824870430007/28753000000000
2 1 12 10995050262121751611478359801/165823747091080414250000000
2 1 13 20650291543147780691542501/66329498836432165700000000
2 1 14 -9300455310753451659725579/2493766710518378500000000
2 1 15 22477521161286963/718825000000000
2 1 16 4876072302511252660095768659/663294988364321657000000000
2 1 17 -215565883642674217/1061342200000000
2 1 18 46865367542165827/21226844000000000
2 1 19 633242830069462228756507/77930209703699328125000
2 1 20 -4674863636465847/663338875000000
2 1 21 1878790273583/84000000000
2 1 22 -25178120241/10000000000
2 1 23 6121538604047/14376500000000
2 1 24 -4362117385261153043968103/6632949883643216570000000
2 1 25 -7665042204966517/5306711000000000
2 1 26 498994410381/25000000000
2 1 27 21077792335526841/2653355500000000
2 1 28 364207257916258603/2653355500000000
2 1 29 -20467885329527731/7960066500000000
2 1 30 -9045370873044370605526361/498753342103675700000000
2 1 31 -2960228107098643/2653355500000000
2 1 32 -3011332584037/256000000000
2 1 33 1360236654080539/1326677750000000
2 1 34 -67746161933/6500000000
2 1 35 -877024790909/168000000000
2 2 2 3/2
2 2 3 979776497/1250000000
2 2 4 -948638109/5000000000
2 2 5 35977078103/3000000000
2 2 6 -10070360811/2500000000
2 2 7 4075837705515799/115012000000000
2 2 8 2323648643/10000000000
2 2 9 508801457/2500000000
2 2 10 9294594569/40000000000
2 2 11 -440661199357/23002400000000
2 2 12 146213341062652413/5306711000000000
2 2 13 5234806063172063/21226844000000000
2 2 14 -2048950093/2000000000
2 2 15 534814938276561/57506000000000
2 2 16 4140821112392693/5306711000000000
2 2 17 -36441226779655679429263308249/663294988364321657000000000
2 2 18 -29285052530839920284212533/663294988364321657000000000
2 2 19 -257077214425181956476133/249376671051837850000000
2 2 20 -2538619855553262340802377/1326589976728643314000000
2 2 21 7495684472463780003547/1155993376066000000000
2 2 22 -948638109/5000000000
2 2 23 -264396708113/13801440000000
2 2 24 -3156137576407759/7960066500000000
2 2 25 -29285052668159258640609471/663294988364321657000000000
2 2 26 4497134761/375000000
2 2 27 306784477/140625000
2 2 28 29242668234839949/1061342200000000
2 2 29 -4208183437050183/10613422000000000
2 2 30 -1194030870111/256000000000
2 2 31 4140821114790639/5306711000000000
2 2 32 -1285386075836185014289751/1246883355259189250000000
2 2 33 1308701514359937/5306711000000000
2 2 34 -1007036081/250000000
2 2 35 -28685301361/28000000000
2 3 3 3082723503/625000000
2 3 4 -100712481003/40000000000
2 3 5 498994410573/25000000000
2 3 6 -135492323853/13000000000
2 3 7 3703571988440073/28753000000000
2 3 8 30426042641/40000000000
2 3 9 28789635037/40000000000
2 3 10 9434045857/10000000000
2 3 11 12243077177083/28753000000000
2 3 12 364207257703871759/2653355500000000
2 3 13 217637864695389/212268440000000
2 3 14 -877024789901/168000000000
2 3 15 449550423356779/14376500000000
2 3 16 -5920456228965231/5306711000000000
2 3 17 -107782941821378081/530671100000000
2 3 18 -766504220933953/530671100000000
2 3 19 -188208286309/16000000000
2 3 20 -9349727272271347/1326677750000000
2 3 21 1878790273919/84000000000
2 3 22 82652185843/40000000000
2 3 23 -21412435100383/14376500000000
2 3 24 -20467885329882943/7960066500000000
2 3 25 732271367074477/331669437500000
2 3 26 103086527099999657/1437650000000000
2 3 27 164670252617887/20729339843750
2 3 28 43980201118749386351002284153/663294988364321657000000000
2 3 29 -436211737896258485457105067/663294988364321657000000000
2 3 30 -22613427181382063285883743/1246883355259189250000000
2 3 31 4876072302593752169874722681/663294988364321657000000000
2 3 32 40527541015630192161259769/4987533421036757000000000
2 3 33 206502915519676786255001161/663294988364321657000000000
2 3 34 -102753492829925379/5306711000000000
2 3 35 -37201821293116258303930743/9975066842073514000000000
2 4 4 488924655463197/11231640625000
2 4 5 572218356831213029/2653355500000000
2 4 6 -75940747639/6000000000
2 4 7 163632897342353165962994916787/1326589976728643314000000000
2 4 8 -356099133/1000000000
2 4 9 -960203993/1000000000
2 4 10 3091608854521/28753000000000
2 4 11 -27441648793569965796042165231/663294988364321657000000000
2 4 12 -1208971150690184883005677823/3990026736829405600000000
2 4 13 -11072245374728595162367/577996688033000000000
2 4 14 -2796780994718070321/58360346000000000
2 4 15 -62362642130458485733337562903/663294988364321657000000000
2 4 16 93506222773548479289305437/4987533421036757000000000
2 4 17 343033870387090400524667319/9975066842073514000000000
2 4 18 117512091856950727828178701/2493766710518378500000000
2 4 19 7399083192409647281/36177604250000000
2 4 20 -2113842439950448450277/1155993376066000000000
2 4 21 -3506026359914304871/46688276800000000
2 4 22 -16434342571457/115012000000000
2 4 23 -4864642090028896378778186949/1326589976728643314000000000
2 4 24 3897864168722284545552587/19950133684147028000000000
2 4 25 10974360263236650001543233/9975066842073514000000000
2 4 26 -456276563203416477/5306711000000000
2 4 27 -1656648218017/256000000000
2 4 28 95637563592498618323693/577996688033000000000
2 4 29 -65584579235386117604714167/4987533421036757000000000
2 4 30 -111215824360816259633/3617760425000000000
2 4 31 -28686900876797122769532369/4987533421036757000000000
2 4 32 -108524187245182871867/3617760425000000000
2 4 33 -828262893872506359023/577996688033000000000
2 4 34 9821461801/672000000
2 4 35 -38404188103012367/8488777600000000
2 5 5 13214137584509/6000000000
2 5 6 -823736689533/2125000000
2 5 7 1652410342000611405706951/577996688033000000000
2 5 8 2359772440062333120168002531/165823747091080414250000000
2 5 9 25029854101224617/2653355500000000
2 5 10 35250197856368051/2653355500000000
2 5 11 -3970821054135100498648242977/19950133684147028000000000
2 5 12 -5477426188058267643/10610972000000000
2 5 13 -346294613279048977/4668827680000000
2 5 14 -8174866461819749/32614800000000
2 5 15 136928724318379472645222227/498753342103675700000000
2 5 16 11234459450431396319/54381231500000000
2 5 17 -453096946123363696753/144710417000000000
2 5 18 8548550546270398051/36177604250000000
2 5 19 46057681030294467189/44461907300000000
2 5 20 -737595072612273355799/5933127097000000000
2 5 21 74758845380919382921/666928609500000000
2 5 22 -57034570396442593/663338875000000
2 5 23 8151248042728007938897/288998344016500000000
2 5 24 48966421144609063/10610972000000000
2 5 25 -60487795593901001953/904440106250000000
2 5 26 -37617822546037/128000000000
2 5 27 2197530369021/20500000000
2 5 28 2743428652611950160683/868262502000000000
2 5 29 -715140705060069361109/7235520850000000000
2 5 30 -84530186368874853463/222309536500000000
2 5 31 -31873717030551788113/434131251000000000
2 5 32 -471956649703752053/890186000000000
2 5 33 220915353311415584909/7235520850000000000
2 5 34 -1730247049407/20500000000
2 5 35 -8607741106612380517/166732152375000000
2 6 6 259395101151/2500000000
2 6 7 -6801432367098963671/10610972000000000
2 6 8 -6074659621164424462512959/1246883355259189250000000
2 6 9 -21820591751/6000000000
2 6 10 -129037223689/33600000000
2 6 11 1006018568335404227/116720692000000000
2 6 12 -52315866129599707/163074000000000
2 6 13 -82130589902027/81537000000000
2 6 14 1792915549187/89500000000
2 6 15 -4228417544965930433/27190615750000000
2 6 16 -18870997004233709/462043000000000
2 6 17 465087800651193691911/444619073000000000
2 6 18 -20516805282125814993/1556166755500000000
2 6 19 -4169997292347/81400000000
2 6 20 3358897892396464219/93370005330000000
2 6 21 -7207185691599/62875000000
2 6 22 87691623241/6000000000
2 6 23 -33836487753914481/10610972000000000
2 6 24 1776645949147127/652296000000000
2 6 25 3939981118543495017/444619073000000000
2 6 26 -1730247047933/20500000000
2 6 27 -693386829693/17000000000
2 6 28 -6545865826090092369/8892381460000000
2 6 29 6220081381855278487/444619073000000000
2 6 30 38356398365877/407000000000
2 6 31 89951539512364071/11115476825000000
2 6 32 19519254328421/286000000000
2 6 33 -77612978870500109/13894346031250000
2 6 34 1065955693823/21000000000
2 6 35 6836482087559/251500000000
2 7 7 191330855025547407584447/5779966880330000000
2 7 8 182611809659950303/2653355500000000
2 7 9 2481228568118566256403087553/26531799534572866280000000
2 7 10 365223619283026779/5306711000000000
2 7 11 -241515433382308001497929/577996688033000000000
2 7 12 -94219862216177260199/43413125100000000
2 7 13 3815474824709066907/144710417000000000
2 7 14 3389885417282932849/66692860950000000
2 7 15 883739556946069146747113/144499172008250000000
2 7 16 -20462136730380934781/144710417000000000
2 7 17 -30836720312987787281/4244388800000000
2 7 18 7756938607436223261/42443888000000000
2 7 19 242748407719341908309/666928609500000000
2 7 20 -28609462839393263871/42443888000000000
2 7 21 1558409816584663/5435800000000
2 7 22 163632897403437335709559796759/1326589976728643314000000000
2 7 23 -120757716623239389905087/288998344016500000000
2 7 24 -51958291803410267519/434131251000000000
2 7 25 7756938612487045933/42443888000000000
2 7 26 1652410339836008874450357/577996688033000000000
2 7 27 301546466762629421681/868262502000000000
2 7 28 -314066206597280031273/144710417000000000
2 7 29 -8659715305923497429/72355208500000000
2 7 30 -100867383235600093/445093000000000
2 7 31 -5115534145767683689/36177604250000000
2 7 32 161832272534502619199/444619073000000000
2 7 33 763094956750202883/28942083400000000
2 7 34 -27205729461392849199/42443888000000000
2 7 35 11299617709471802153/222309536500000000
2 8 8 1422880729/900000000
2 8 9 105582476814531/359412500000000
2 8 10 1622603163/6250000000
2 8 11 67135128208191/1326677750000000
2 8 12 171413352589653615043558289/7481300131555135500000000
2 8 13 2639420638229562670967243/4987533421036757000000000
2 8 14 536644187045324439/2966563548500000000
2 8 15 41687883493454673/2653355500000000
2 8 16 5143924083918142863836497/4987533421036757000000000
2 8 17 -2431186681417/42000000000
2 8 18 -28319774851/84000000000
2 8 19 -2421134823519677821/870099704000000000
2 8 20 -207883792117/84000000000
2 8 21 110461574113/17000000000
2 8 22 77290221287/718825000000
2 8 23 -4415082396732787/5306711000000000
2 8 24 -2417179138362096967156561/4987533421036757000000000
2 8 25 7714948463/16800000000
2 8 26 70500395675825933/5306711000000000
2 8 27 1192516376838288194578193/498753342103675700000000
2 8 28 2874110120567/128000000000
2 8 29 -113570746761/256000000000
2 8 30 -39122747030744507/9044401062500000
2 8 31 1581046683/256000000000
2 8 32 1254733177/1281250000
2 8 33 16822796443/256000000000
2 8 34 -129037223689/33600000000
2 8 35 -69009722847/41000000000
2 9 9 9505376300989/5750600000000
2 9 10 4223299071713/14376500000000
2 9 11 132940528934054600717876809/663294988364321657000000000
2 9 12 59429273003378313079032901/4987533421036757000000000
2 9 13 7604087167331050943007609/9975066842073514000000000
2 9 14 236927612231600873/217524926000000000
2 9 15 16684735463119934276869695047/663294988364321657000000000
2 9 16 -1660142522686785025324529/4987533421036757000000000
2 9 17 -340282322478300421977/7224958600412500000
2 9 18 -9076427966001678437988429/9975066842073514000000000
2 9 19 -207069015905056353/46352555445312500
2 9 20 -2919438936833550900077/1155993376066000000000
2 9 21 171774576862993393/21221944000000000
2 9 22 -5761223951/6000000000
2 9 23 66470263502600226336099683/331647494182160828500000000
2 9 24 -662599498845021224485277/4987533421036757000000000
2 9 25 -9076427936492635527151647/9975066842073514000000000
2 9 26 3128731762319191/331669437500000
2 9 27 590010830453/256000000000
2 9 28 14857318214685307742575629/1246883355259189250000000
2 9 29 -331299749380058871303961/2493766710518378500000000
2 9 30 -123732543410495191/108532812750000000
2 9 31 -13281139982998228476971/39900267368294056000000
2 9 32 -129291872854744339/28942083400000000
2 9 33 760408715710819078058769/997506684207351400000000
2 9 34 -305488284511/84000000000
2 9 35 947710446235229199/870099704000000000
2 10 10 1422880729/900000000
2 10 11 -4415082402176073/5306711000000000
2 10 12 35926376483/1600000000
2 10 13 210284959/3200000000
2 10 14 -69009722757/41000000000
2 10 15 2605492717830609/165834718750000
2 10 16 98815387/16000000000
2 10 17 -2431186681627/42000000000
2 10 18 7714948463/16800000000
2 10 19 40151461709/41000000000
2 10 20 -207883792117/84000000000
2 10 21 27615393523/4250000000
2 10 22 -89024783/250000000
2 10 23 5370810365521/106134220000000
2 10 24 -7098171673/16000000000
2 10 25 -28319774767/84000000000
2 10 26 9439089757671325299780047859/663294988364321657000000000
2 10 27 11925163768139607371383533/4987533421036757000000000
2 10 28 34282670550687182511593047/1496260026311027100000000
2 10 29 -75536848065416515850663/155860419407398656250000
2 10 30 -469472964592840153/108532812750000000
2 10 31 2571962047297737840935053/2493766710518378500000000
2 10 32 -96845392869481381/34803988160000000
2 10 33 329927579677907161395151/623441677629594625000000
2 10 34 -48597276970517041220123333/9975066842073514000000000
2 10 35 26177764774714873/144710417000000000
2 11 11 725473677386565172410785539/14962600263110271000000000
2 11 12 46359525542569159281/144710417000000000
2 11 13 22342881649871629969/1186625419400000000
2 11 14 639400829961079879/13338572190000000
2 11 15 420910441456271935480038107/9975066842073514000000000
2 11 16 -14389558507064527/1447104170000000
2 11 17 74717910133720557/42443888000000000
2 11 18 -2607470620419839981/54381231500000000
2 11 19 -90857577358700713339/444619073000000000
2 11 20 3321974700635330667/466882768000000000
2 11 21 2088217481622951/27179000000000
2 11 22 -4864642111315366823483767501/1326589976728643314000000000
2 11 23 1058213593604958634649/173399006409900000000
2 11 24 3500757093518086181/1808880212500000000
2 11 25 -89006674628903857/21221944000000000
2 11 26 16302496092389483574099/577996688033000000000
2 11 27 32712234265153962491/7235520850000000000
2 11 28 -1559350682036198923/14471041700000000
2 11 29 93549381057976913/7235520850000000
2 11 30 27042454274845499/890186000000000
2 11 31 1661047217736601167/3617760425000000000
2 11 32 2251688864274507823/111154768250000000
2 11 33 6225537450652405083/3617760425000000000
2 11 34 -13534595080334407/4244388800000000
2 11 35 1226014399128412907/444619073000000000
2 12 12 1133071125794409983509/133385721900000000
2 12 13 153681580504300087177/1333857219000000000
2 12 14 -5296046336973/101750000000
2 12 15 1467477491548767887/14471041700000000
2 12 16 -13164514575969731921/444619073000000000
2 12 17 -3953649473781547412/521037976171875
2 12 18 -134179842107884449641/444619073000000000
2 12 19 -791690651494347/503000000000
2 12 20 -26452664352045128699/166732152375000000
2 12 21 214962572410561/203500000000
2 12 22 765100505521643970557/4623973504264000000
2 12 23 -46780520010452724671/434131251000000000
2 12 24 -19230962642181253769/166732152375000000
2 12 25 122045925144253717517/666928609500000000
2 12 26 2743428649810067066729/868262502000000000
2 12 27 128431851358628043077/444619073000000000
2 12 28 899340259655361269/445093000000000
2 12 29 38142406797760623/890186000000000
2 12 30 -313729159176137/429000000000
2 12 31 323674555568634309/890186000000000
2 12 32 3874618182521/3900000000
2 12 33 -6820436857598387/178037200000000
2 12 34 -981879873271949499209/1333857219000000000
2 12 35 -44064940033537/143000000000
2 13 13 1237919126201296973/111154768250000000
2 13 14 67569303327/2543750000
2 13 15 1855257751158556907/28942083400000000
2 13 16 -1554658416068136413/311233351100000000
2 13 17 -2315592297150636237/44461907300000000
2 13 18 -68416778802357059451/3112333511000000000
2 13 19 -11862096731673/125750000000
2 13 20 -30903305804261337/24315105554687500
2 13 21 8200620864501/203500000000
2 13 22 -414131445777264021491/288998344016500000000
2 13 23 6225537399814008387/3617760425000000000
2 13 24 43441599196002539/133385721900000000
2 13 25 -113816259050513489/88923814600000000
2 13 26 220915353361485389191/7235520850000000000
2 13 27 2113657329702666697/444619073000000000
2 13 28 -34102184553267363/890186000000000
2 13 29 97257740838565173/18248813000000000
2 13 30 11396558694757/858000000000
2 13 31 -11575379458769873/7121488000000000
2 13 32 212935605257/26000000000
2 13 33 49286573024349/71214880000000
2 13 34 -1241807662402790323/222309536500000000
2 13 35 -235218773093/286000000000
2 14 14 50291769491/531250000
2 14 15 67126273385544892321/444619073000000000
2 14 16 -5397809197607/407000000000
2 14 17 9953335083469/31437500000
2 14 18 -1463602167949/25150000000
2 14 19 -3483114846237/14500000000
2 14 20 424844264177/50300000000
2 14 21 785961949079/14500000000
2 14 22 -1200130867078501/265274300000000
2 14 23 735608616000416779/266771443800000000
2 14 24 219452648137/40700000000
2 14 25 -1784279510071/503000000000
2 14 26 -22953976194924258973/444619073000000000
2 14 27 -179214888521/40700000000
2 14 28 -33048705138947/107250000000
2 14 29 13800253149061/858000000000
2 14 30 4293150291081/53000000000
2 14 31 -1349192594323/57200000000
2 14 32 327731886451/14600000000
2 14 33 -235218777089/286000000000
2 14 34 6836482080517/251500000000
2 14 35 732251919/1000000000
2 15 15 2079175147328690632089417/1155993376066000000000
2 15 16 -89339413298645020873/1483281774250000000
2 15 17 -82500930353794094623/42443888000000000
2 15 18 -9186533767520845777/93376553600000000
2 15 19 -560528450572904469751/1333857219000000000
2 15 20 -715485218605635837/5305486000000000
2 15 21 13917917702541943/27179000000000
2 15 22 -31181321014487176256798174691/331647494182160828500000000
2 15 23 420910438643407125419153099/9975066842073514000000000
2 15 24 36527525117546810313/3617760425000000000
2 15 25 -45932668748854059077/466882768000000000
2 15 26 68464362186126605484192289/249376671051837850000000
2 15 27 50992952126925724061/434131251000000000
2 15 28 7337387178522587593/72355208500000000
2 15 29 9131881302913405423/904440106250000000
2 15 30 17958497017130339/178037200000000
2 15 31 -1743208054547271833/28942083400000000
2 15 32 -11677676010528337847/27788692062500000
2 15 33 115953609335103499/1808880212500000
2 15 34 -8456835092590881671/54381231500000000
2 15 35 6712627332107884629/44461907300000000
2 16 16 7927995262730013497/233425013325000000
2 16 17 -310735599120963406033/1333857219000000000
2 16 18 27436426483911625461/1556166755500000000
2 16 19 4040270140377/50300000000
2 16 20 -460829234893212877/111154768250000000
2 16 21 724098616719/203500000000
2 16 22 -5737380174353540493733747/997506684207351400000000
2 16 23 51907726683411409/113055013281250000
2 16 24 154247656035967037/111154768250000000
2 16 25 -1101885612990955027/666928609500000000
2 16 26 -7968429261219529849/108532812750000000
2 16 27 701060404177703941/111154768250000000
2 16 28 323674556079601073/890186000000000
2 16 29 -63736199991508769/7121488000000000
2 16 30 -11262741425803/286000000000
2 16 31 -251854616011414451/18248813000000000
2 16 32 -2013507277441/78000000000
2 16 33 -11575379495267499/7121488000000000
2 16 34 449757698018306537/55577384125000000
2 16 35 -6745962980489/286000000000
2 17 17 78112068807851153/5435800000000
2 17 18 -127910221629487/27179000000000
2 17 19 80465217362799/407000000000
2 17 20 3198588345431877/6794750000000
2 17 21 -295167008007893/179000000000
2 17 22 343033870696213433225100313/9975066842073514000000000
2 17 23 74717898461651357/42443888000000000
2 17 24 17851873999937553509/166732152375000000
2 17 25 -127910220189/27179000000
2 17 26 -226548473012482808837/72355208500000000
2 17 27 -99803264892189079/178037200000000
2 17 28 -3373780886937745493857/444619073000000000
2 17 29 47604997318943369931/444619073000000000
2 17 30 50422853994359/39000000000
2 17 31 -25894633267188725367/111154768250000000
2 17 32 80465217859327/407000000000
2 17 33 -4631184592342326007/88923814600000000
2 17 34 93017560128461006001/88923814600000000
2 17 35 4976667546041/15718750000
2 18 18 2532890836309881/46204300000000
2 18 19 11722683733351/50875000000
2 18 20 -41564138690577/10871600000000
2 18 21 -7277284453519/89500000000
2 18 22 10974360283290823089536201/9975066842073514000000000
2 18 23 -17801334849381773/4244388800000000
2 18 24 -93835589368056543/111154768250000000
2 18 25 3381700440827/1739456000000
2 18 26 -241951182418972092583/3617760425000000000
2 18 27 -40237502387381617/7121488000000000
2 18 28 40681975235938316303/222309536500000000
2 18 29 -6551664009401425537/444619073000000000
2 18 30 -1011442650207/26000000000
2 18 31 -91823801200028579/55577384125000000
2 18 32 -12669098861333/407000000000
2 18 33 -284540648928461153/222309536500000000
2 18 34 984995279507260603/111154768250000000
2 18 35 -1784279536723/503000000000
2 19 19 14933192372321/14500000000
2 19 20 -818139896393/203500000000
2 19 21 -5384198347733/17000000000
2 19 22 -108524186919664505313/3617760425000000000
2 19 23 27020266317926692387/1333857219000000000
2 19 24 1188622817327/125750000000
2 19 25 -633454941093/20350000000
2 19 26 -471956649321862259/890186000000000
2 19 27 -8391422810781/286000000000
2 19 28 19373090986159/19500000000
2 19 29 -1613178152939/26000000000
2 19 30 -4558692997077/36500000000
2 19 31 -2013507272293/78000000000
2 19 32 -8059903768699/26500000000
2 19 33 212935603957/26000000000
2 19 34 19519254304961/286000000000
2 19 35 1638659409041/73000000000
2 20 20 157538260374587/6794750000000
2 20 21 -3846913237761/89500000000
2 20 22 -2113842441106441826343/1155993376066000000000
2 20 23 3321974696475829643/466882768000000000
2 20 24 1585300204824699811/333464304750000000
2 20 25 -415641387150381/108716000000000
2 20 26 -8995061856119857491/72355208500000000
2 20 27 -43518245701673691/2281101625000000
2 20 28 -17635109594145992701/111154768250000000
2 20 29 26421670079782241/5557738412500000
2 20 30 2930128431701/78000000000
2 20 31 -1843316946334698043/444619073000000000
2 20 32 -1636279792337/407000000000
2 20 33 -791124624893628201/622466702200000000
2 20 34 167944894601504559661/4668500266500000000
2 20 35 4248442658907/503000000000
2 21 21 269970586867/625000000
2 21 22 -17530131786753470179/233441384000000000
2 21 23 522054369420499/6794750000000
2 21 24 4312899838371/407000000000
2 21 25 -1819321111903/22375000000
2 21 26 24919615178782176919/222309536500000000
2 21 27 6355982675357/78000000000
2 21 28 429925144024611/407000000000
2 21 29 4312899845703/407000000000
2 21 30 -1867336665807/53000000000
2 21 31 90512328517/25437500000
2 21 32 -2692099169963/8500000000
2 21 33 16401241730241/407000000000
2 21 34 -28828742771157/251500000000
2 21 35 314384780113/5800000000
2 22 22 7822794481861823/179706250000000
2 22 23 -27441648737204033740592861221/663294988364321657000000000
2 22 24 -128094881240792172390766/9741276212962416015625
2 22 25 117512091764278206849095679/2493766710518378500000000
2 22 26 1144436712929993539/5306711000000000
2 22 27 -1656648218017/256000000000
2 22 28 -3022427868855128543834877879/9975066842073514000000000
2 22 29 1948932094611413810713553/9975066842073514000000000
2 22 30 -111215824194688700917/3617760425000000000
2 22 31 23376555660936737425717281/1246883355259189250000000
2 22 32 29596332734501429997/144710417000000000
2 22 33 -22144490749433616756371/1155993376066000000000
2 22 34 -1063170466007/84000000000
2 22 35 -11187123984768441191/233441384000000000
2 23 23 145094735061514008243652781/2992520052622054200000000
2 23 24 5612962850906161313/434131251000000000
2 23 25 -5214941230403789/108762463000000
2 23 26 -1985410522269293540987107421/9975066842073514000000000
2 23 27 32712234258497283309/7235520850000000000
2 23 28 46359525397419606549/144710417000000000
2 23 29 1750378539570959927/904440106250000000
2 23 30 27042454157340947/890186000000000
2 23 31 -1438955844351653113/144710417000000000
2 23 32 -90857577149272017227/444619073000000000
2 23 33 2724741661757178063/144710417000000000
2 23 34 4024074252465124887/466882768000000000
2 23 35 21313360988482623211/444619073000000000
2 24 24 179085799112514477/27788692062500000
2 24 25 -3275832002274438021/222309536500000000
2 24 26 -715140704784540727141/7235520850000000000
2 24 27 -1156519291490297223/444619073000000000
2 24 28 38142406495097383/890186000000000
2 24 29 1365067801078281/1780372000000000
2 24 30 1145453550239/57200000000
2 24 31 -63736199963913003/7121488000000000
2 24 32 -1613178150859/26000000000
2 24 33 97257740875062799/18248813000000000
2 24 34 4665061036069907173/333464304750000000
2 24 35 4600084387297/286000000000
2 25 25 1583056771392481/28877687500000
2 25 26 4274275270040456517/18088802125000000
2 25 27 -40237502388271803/7121488000000000
2 25 28 -33544960426928542803/111154768250000000
2 25 29 -11729448627344043/13894346031250000
2 25 30 -1011442648647/26000000000
2 25 31 27436426435572110573/1556166755500000000
2 25 32 93781469750831/407000000000
2 25 33 -13683355760513372623/622466702200000000
2 25 34 -41033610517622420631/3112333511000000000
2 25 35 -7318010843383/125750000000
2 26 26 184997926083499/84000000000
2 26 27 879012147273/8200000000
2 26 28 -21909704546550225359/42443888000000000
2 26 29 97932842628816437/21221944000000000
2 26 30 -126795279493293946889/333464304750000000
2 26 31 1404307430781212629/6797653937500000
2 26 32 230288404890482799871/222309536500000000
2 26 33 -34629461341778148201/466882768000000000
2 26 34 -6589893513629/17000000000
2 26 35 -20437166174118671/81537000000000
2 27 27 259639667201/10500000000
2 27 28 385295554137220595107/1333857219000000000
2 27 29 -578259645553008581/222309536500000000
2 27 30 -5018865680017/125750000000
2 27 31 140212081018135261/22230953650000000
2 27 32 -8391422813649/286000000000
2 27 33 79262149881118847/16673215237500000
2 27 34 -138677365931/3400000000
2 27 35 -112009305301/25437500000
2 28 28 3776903753658651191441/444619073000000000
2 28 29 -12820641786574836841/111154768250000000
2 28 30 -52288193339379/71500000000
2 28 31 -13164514422127813109/444619073000000000
2 28 32 -395845325091017/251500000000
2 28 33 25613596694030849017/222309536500000000
2 28 34 -26157933114130157/81537000000000
2 28 35 -21184185678793/407000000000
2 29 29 1432686393127484653/222309536500000000
2 29 30 5727267752617/286000000000
2 29 31 616990624518653689/444619073000000000
2 29 32 74288926421/7859375000
2 29 33 14480533105472311/44461907300000000
2 29 34 1776645949148801/652296000000000
2 29 35 548631621463/101750000000
2 30 30 93594187607/500000000
2 30 31 -11262741414371/286000000000
2 30 32 -1823477190757/14600000000
2 30 33 3798852896237/286000000000
2 30 34 38356398363829/407000000000
2 30 35 858630058597/10600000000
2 31 31 39639976261173858209/1167125066625000000
2 31 32 4040270130069/50300000000
2 31 33 -1554658412961382233/311233351100000000
2 31 34 -18870997000479659/462043000000000
2 31 35 -2698904594319/203500000000
2 32 32 1493319235031/1450000000
2 32 33 -23724193452011/251500000000
2 32 34 -833999456271/16280000000
2 32 35 -1741557422597/7250000000
2 33 33 309479781739120711/27788692062500000
2 33 34 -328522358949953/326148000000000
2 33 35 10811088542937/407000000000
2 34 34 259395101101/2500000000
2 34 35 896457775801/44750000000
2 35 35 804668312697/8500000000
3 0 0 2958556922499/10000000000
3 0 1 -35753157994086481/115012000000000
3 0 2 1321213956243041/718825000000000
3 0 3 105544540567747713/331669437500000
3 0 4 -8938289495071991/28753000000000
3 0 5 720545012052800868508288566781/1326589976728643314000000000
3 0 6 -5610051/5000000
3 0 7 -5610051/5000000
3 0 8 18392147117461/14376500000000
3 0 9 -6679902591722186652535724321/66329498836432165700000000
3 0 10 -4831662267627481501487867547/19950133684147028000000000
3 0 11 -1339501256973962721/11672069200000000
3 0 12 165151744817239/89853125000000
3 0 13 -13359805176018301504614350731/132658997672864331400000000
3 0 14 84435632456050693/265335550000000
3 0 15 -2415831140666301391440037211/9975066842073514000000000
3 0 16 7104092471973573631/18088802125000000
3 0 17 -26790025122439125043/233441384000000000
3 0 18 -169164360744009/115012000000000
3 0 19 -1691643604081/1150120000000
3 0 20 -14446278779029198142384406739/1326589976728643314000000000
3 0 21 -129067235389/6250000000
3 0 22 -526073407766084451/5306711000000000
3 0 23 -263036703885697939/2653355500000000
3 0 24 17418666378943581940731/115599337606600000000
3 0 25 -246079077609289635233/3617760425000000000
3 0 26 -30759884670465950349/452220053125000000
3 0 27 908749669935785509/42443888000000000
3 1 1 1045535801358181403/2653355500000000
3 1 2 3267288681884981/5306711000000000
3 1 3 -242073687721/750000000
3 1 4 416816378630659936767550903259/1326589976728643314000000000
3 1 5 -126355021988357234957949/115599337606600000000
3 1 6 212288617489411919217234533/331647494182160828500000000
3 1 7 511562807117153/2653355500000000
3 1 8 -9730083869901869/5306711000000000
3 1 9 2134747277367538866309745299/19950133684147028000000000
3 1 10 2109834499084706473/10610972000000000
3 1 11 20886221466396149/163074000000000
3 1 12 -154419663505877537085991201/82911873545540207125000000
3 1 13 33735054045882101735641307/498753342103675700000000
3 1 14 -3289441389611904975621898653/9975066842073514000000000
3 1 15 79968391105204708463/144710417000000000
3 1 16 -91629438432592951209/222309536500000000
3 1 17 112057189843490090573/1333857219000000000
3 1 18 12377748447522133/5306711000000000
3 1 19 49054589987001539646258837/41455936772770103562500000
3 1 20 6904370289246415479221/577996688033000000000
3 1 21 5728880113971267/265335550000000
3 1 22 13760012810379/128000000000
3 1 23 2387128950985419207279/23119867521320000000
3 1 24 -128613586180325443771/868262502000000000
3 1 25 8396499288582229673/111154768250000000
3 1 26 51637823430406197/890186000000000
3 1 27 -23452849886266925711/1333857219000000000
3 2 2 3668505624801519/2653355500000000
3 2 3 3106040569/1200000000
3 2 4 -308839325847448758005288693/165823747091080414250000000
3 2 5 -468618061111624635491245911/19950133684147028000000000
3 2 6 -26196470064621895920926981/663294988364321657000000000
3 2 7 -214463797/4000000000
3 2 8 -90609529183621/5306711000000000
3 2 9 -222901016506846744/225779956262890625
3 2 10 -51203519472913857/58360346000000000
3 2 11 -130361513153557/163074000000000
3 2 12 5440968916385564821241503/132658997672864331400000000
3 2 13 -555816123122792541425617/249376671051837850000000
3 2 14 11808700433667691371593133/4987533421036757000000000
3 2 15 297520518769870047/28942083400000000
3 2 16 3994540245379699507/1556166755500000000
3 2 17 -6813395024564819287/3112333511000000000
3 2 18 2076791717831/106134220000000
3 2 19 -11066692501415957858563991/663294988364321657000000000
3 2 20 -887231215894428363631757/19950133684147028000000000
3 2 21 -22992910678393/165834718750000
3 2 22 -131065300641/256000000000
3 2 23 -805398358504020526250453/1246883355259189250000000
3 2 24 5435236046613829017/3617760425000000000
3 2 25 -90382110546960199/222309536500000000
3 2 26 -6832486077938039/7121488000000000
3 2 27 174569446275877967/444619073000000000
3 3 3 148279875021/425000000
3 3 4 -6578882776171168754582962309/19950133684147028000000000
3 3 5 4159527191942307849/10610972000000000
3 3 6 -7379609214670745189121713/4987533421036757000000000
3 3 7 -9117134531/6000000000
3 3 8 40349830679/33600000000
3 3 9 -13321265402149667073/116720692000000000
3 3 10 -37893397384318159/163074000000000
3 3 11 -5712003299009/44750000000
3 3 12 5904350226697800849150657/2493766710518378500000000
3 3 13 -3198612906225545661/27190615750000000
3 3 14 50215438224392628259/144710417000000000
3 3 15 -8930077990924952713/44461907300000000
3 3 16 10813009856191/25437500000
3 3 17 -165448349423/1257500000
3 3 18 -8763353993/6000000000
3 3 19 -31180465304318747181381911/19950133684147028000000000
3 3 20 -24603024633569169/2122194400000000
3 3 21 -5729943403937/256000000000
3 3 22 -2185482750307/20500000000
3 3 23 -774112748186066793259/7235520850000000000
3 3 24 74181019895690778823/444619073000000000
3 3 25 -7587377526603/101750000000
3 3 26 -21773449270583/286000000000
3 3 27 6288667074197/251500000000
3 4 4 522767900298342231/1326677750000000
3 4 5 -315887554898356192198769/288998344016500000000
3 4 6 1023125614202131/5306711000000000
3 4 7 424577234992984184550992303/663294988364321657000000000
3 4 8 -9730083864502933/5306711000000000
3 4 9 323856518979178884155059/4788032084195286720000
3 4 10 39984195487989153041/72355208500000000
3 4 11 22411437977519135177/266771443800000000
3 4 12 1633644335587517/2653355500000000
3 4 13 1067373637556451508507395711/9975066842073514000000000
3 4 14 -13556126506919/42000000000
3 4 15 8439338027450268573/42443888000000000
3 4 16 -91629438395031469249/222309536500000000
3 4 17 69620738144659/543580000000
3 4 18 1569746883525292053387494003/1326589976728643314000000000
3 4 19 495109937262793/212268440000000
3 4 20 20713110857403404139821/1733990064099000000000
3 4 21 14322200279620867/663338875000000
3 4 22 14919555937445405649139/144499172008250000000
3 4 23 13760012804489/128000000000
3 4 24 -66986242779641081/452220053125000
3 4 25 51637823472244939/890186000000000
3 4 26 16792998554263403773/222309536500000000
3 4 27 -39088083125976459/2223095365000000
3 5 5 2522473963102262800603/217065625500000000
3 5 6 10180670999580622344982721/748130013155513550000000
3 5 7 16967785001743191032980537/1246883355259189250000000
3 5 8 19575488107/1600000000
3 5 9 29135470066824598187/144710417000000000
3 5 10 -1934511468604507489931/666928609500000000
3 5 11 19518695341813/203500000000
3 5 12 -234309030365975767937825509/9975066842073514000000000
3 5 13 7283867523977848001/36177604250000000
3 5 14 16638108770740376333/42443888000000000
3 5 15 -193451146970358817897/66692860950000000
3 5 16 85259330305353/125750000000
3 5 17 3903739075363/40700000000
3 5 18 -3997138158714189949049/577996688033000000000
3 5 19 -5995707232031301286489/866995032049500000000
3 5 20 -12742353789718094189/434131251000000000
3 5 21 -2455031673748266709161/72249586004125000000
3 5 22 -172276982583269468917/868262502000000000
3 5 23 -7178207606297596383/36177604250000000
3 5 24 24777944454865127/445093000000000
3 5 25 -4980730803043/214500000000
3 5 26 -905587413937/39000000000
3 5 27 -4494431680307/71500000000
3 6 6 1719672253134049/1326677750000000
3 6 7 17705697461013250657012689/663294988364321657000000000
3 6 8 27153801548727/2653355500000000
3 6 9 5321225448500235831487097/4987533421036757000000000
3 6 10 -11000102686808854977/2966563548500000000
3 6 11 28225942059702411/27788692062500000
3 6 12 -214463797/4000000000
3 6 13 2102399378853400059159723/2493766710518378500000000
3 6 14 -127639883431/84000000000
3 6 15 -1474195807206912509/870099704000000000
3 6 16 -2435169416350473821/1556166755500000000
3 6 17 176653750469873/231021500000000
3 6 18 27232213159911365936281/10363984193192525890625000
3 6 19 -11316131/3000000000
3 6 20 138728727358871115186511/4987533421036757000000000
3 6 21 12720863/150000000
3 6 22 365707030159352287565261/997506684207351400000000
3 6 23 87644452727/256000000000
3 6 24 -130554856466401191/144710417000000000
3 6 25 1675138004526559/3649762600000000
3 6 26 31933736524088141/88923814600000000
3 6 27 -51929488264954183/222309536500000000
3 7 7 859836126565237/663338875000000
3 7 8 3394225197741/331669437500000
3 7 9 8409597515587303965176873/9975066842073514000000000
3 7 10 -368548952008332779/217524926000000000
3 7 11 1059922502794163/1386129000000000
3 7 12 -26196470064621895920926981/663294988364321657000000000
3 7 13 21284901793112049896193/19950133684147028000000
3 7 14 -14759218428721669380075747/9975066842073514000000000
3 7 15 -5500051343476782697/1483281774250000000
3 7 16 -3652754124906955021/2334250133250000000
3 7 17 112903768264871541/111154768250000000
3 7 18 -11316131/3000000000
3 7 19 1742861673795240037455611/663294988364321657000000000
3 7 20 34682181956172790347033/1246883355259189250000000
3 7 21 169611507/2000000000
3 7 22 87644452469/256000000000
3 7 23 914267575360521935846991/2493766710518378500000000
3 7 24 -9791614235808463/10853281275000000
3 7 25 159668682658555119/444619073000000000
3 7 26 8375690020852423/18248813000000000
3 7 27 -77894232395318183/333464304750000000
3 8 8 5769039557/4500000000
3 8 9 -1236200997/16000000000
3 8 10 -136718777107/41000000000
3 8 11 -906915911/4250000000
3 8 12 -90609529341721/5306711000000000
3 8 13 -1236200981/16000000000
3 8 14 20174915339/16800000000
3 8 15 -136718777279/41000000000
3 8 16 34895374673/21000000000
3 8 17 -90691591/425000000
3 8 18 -15291427/1500000000
3 8 19 -15291427/1500000000
3 8 20 -895298889/16000000000
3 8 21 -11396919213517687278051669/132658997672864331400000000
3 8 22 -277448902930830016229487/623441677629594625000000
3 8 23 -2219591223561038189713453/4987533421036757000000000
3 8 24 48566529481400861/108532812750000000
3 8 25 -67123672802845003/333464304750000000
3 8 26 -268494691001537/1333857219000000
3 8 27 -14059980120237/4562203250000000
3 9 9 176979180404698595699/2966563548500000000
3 9 10 -127079047769467642901/1333857219000000000
3 9 11 25021558679589/407000000000
3 9 12 -44465289868884643568441/19950133684147028000000
3 9 13 5596433832643682077/144710417000000000
3 9 14 -399826613498957987/3398826968750000
3 9 15 36440765850432256467/444619073000000000
3 9 16 -68377182259213/503000000000
3 9 17 4009082012897/101750000000
3 9 18 368442909476038382143/577996688033000000000
3 9 19 923097510194429683382819/14962600263110271000000000
3 9 20 23916386151467351/7065938330078125
3 9 21 7190876129017563579458953/997506684207351400000000
3 9 22 248785430653267846641/7235520850000000000
3 9 23 4667644056023838491/144710417000000000
3 9 24 -10612504361890399/178037200000000
3 9 25 1076570517163/34320000000
3 9 26 587241929337/26000000000
3 9 27 -3160157254701/286000000000
3 10 10 636527736004113/407000000000
3 10 11 -258153237623/3400000000
3 10 12 743801297431161577/72355208500000000
3 10 13 36440765722844241933/444619073000000000
3 10 14 -44650389781899083413/222309536500000000
3 10 15 -7564570017821/251500000000
3 10 16 -9054243118749/29000000000
3 10 17 177591152401/1450000000
3 10 18 -1077549406588427/2652743000000000
3 10 19 539009736276558559/113055013281250000
3 10 20 7400143892021332213/666928609500000000
3 10 21 57995466209270923467/3617760425000000000
3 10 22 33589142222029930171/444619073000000000
3 10 23 84282657272115473/890186000000000
3 10 24 -7779067928129/107250000000
3 10 25 -379616583609/53000000000
3 10 26 5238843283109/73000000000
3 10 27 1512681267/250000000
3 11 11 21010872289/312500000
3 11 12 -42583718964093801/19452084443750000
3 11 13 3207265610399/81400000000
3 11 14 -33089669906229/251500000000
3 11 15 710364611639/5800000000
3 11 16 -1388937011951/9000000000
3 11 17 107267633533/2600000000
3 11 18 504528620148149/652296000000000
3 11 19 57364139530601607/444619073000000000
3 11 20 1617254437967/407000000000
3 11 21 3629601659272152631/444619073000000000
3 11 22 8009194308609/203500000000
3 11 23 31723313908093/858000000000
3 11 24 -690404684983/10600000000
3 11 25 73047161137/2125000000
3 11 26 4908664573/200000000
3 11 27 -16388630693/1450000000
3 12 12 3668505624860919/2653355500000000
3 12 13 -1141253203368140064871/1155993376066000000000
3 12 14 217422840097/84000000000
3 12 15 -204814081861250611/233441384000000000
3 12 16 3994540251780960699/1556166755500000000
3 12 17 -43453837725591/54358000000000
3 12 18 -2766673104291888411447101/165823747091080414250000000
3 12 19 103839587449121/5306711000000000
3 12 20 -443615608522405643606177/9975066842073514000000000
3 12 21 -735773145311103/5306711000000000
3 12 22 -3221593443915431380943003/4987533421036757000000000
3 12 23 -131065301147/256000000000
3 12 24 84925563334432397/56527506640625000
3 12 25 -6832486085059527/7121488000000000
3 12 26 -180764221117031331/444619073000000000
3 12 27 174569446269605623/444619073000000000
3 13 13 176979180306874353807/2966563548500000000
3 13 14 -10657012315743998113/93376553600000000
3 13 15 -63539523767398534721/666928609500000000
3 13 16 -68377182219979/503000000000
3 13 17 25021558660053/407000000000
3 13 18 76924792497683860495331/1246883355259189250000000
3 13 19 368442908940654790213/577996688033000000000
3 13 20 1530648712391516711/452220053125000000
3 13 21 1797719031260670088964003/249376671051837850000000
3 13 22 7001466079060537399/217065625500000000
3 13 23 124392715258324112317/3617760425000000000
3 13 24 -53062521790758089/890186000000000
3 13 25 6459661226151/286000000000
3 13 26 2446751172557/78000000000
3 13 27 -3160157253843/286000000000
3 14 14 1482798750273/4250000000
3 14 15 -6315566252735519/27179000000000
3 14 16 86504078851563/203500000000
3 14 17 -11424006590501/89500000000
3 14 18 -3118046536536923887257443/1995013368414702800000000
3 14 19 -122686955563/84000000000
3 14 20 -246030246338889537/21221944000000000
3 14 21 -5729943404187/256000000000
3 14 22 -48382046762480160051/452220053125000000
3 14 23 -2185482750387/20500000000
3 14 24 74181019896129051269/444619073000000000
3 14 25 -1979404481173/26000000000
3 14 26 -30349510075491/407000000000
3 14 27 6288667074201/251500000000
3 15 15 159131934110613/101750000000
3 15 16 -9054243146527/29000000000
3 15 17 -129076618399/1700000000
3 15 18 8624155789252272381/1808880212500000000
3 15 19 -3448158099818383/8488777600000000
3 15 20 370007195567671609/33346430475000000
3 15 21 57995466386095507833/3617760425000000000
3 15 22 84282657501783461/890186000000000
3 15 23 8397285582627659339/111154768250000000
3 15 24 -11049812443/152343750
3 15 25 5238843298147/73000000000
3 15 26 -189808288973/26500000000
3 15 27 17668117067/2920000000
3 16 16 1706371183457/3250000000
3 16 17 -154326334559/1000000000
3 16 18 -431850694932641239/222309536500000000
3 16 19 -215925347104488381/111154768250000000
3 16 20 -7282161778379/503000000000
3 16 21 -196185583600762087/7121488000000000
3 16 22 -37778238090603/286000000000
3 16 23 -3434385280991/26000000000
3 16 24 14734689550159/73000000000
3 16 25 -18224384633/200000000
3 16 26 -177972506/1953125
3 16 27 1072615211073/37000000000
3 17 17 21010872269/312500000
3 17 18 3585258744402179/27788692062500000
3 17 19 168176206501961/217432000000000
3 17 20 808627218373/203500000000
3 17 21 181480082829066363/22230953650000000
3 17 22 2883937625819/78000000000
3 17 23 128147108853/3256000000
3 17 24 -3452023423333/53000000000
3 17 25 24543322877/1000000000
3 17 26 584377288331/17000000000
3 17 27 -327772613713/29000000000
3 18 18 1699884043537129/1326677750000000
3 18 19 382260644382772910682943/663294988364321657000000000
3 18 20 28927627398563102676777/498753342103675700000000
3 18 21 107688896171761/1061342200000000
3 18 22 136217326431/256000000000
3 18 23 4688820252768655258448849/9975066842073514000000000
3 18 24 -2403537932398072417/3617760425000000000
3 18 25 23750977999120421/55577384125000000
3 18 26 1217838645391091/7121488000000000
3 18 27 -47204149354347/711390516800000
3 19 19 1699884043542277/1326677750000000
3 19 20 173565764224970095753993/2992520052622054200000000
3 19 21 53844448162297/530671100000000
3 19 22 4688820242501122092230637/9975066842073514000000000
3 19 23 136217326181/256000000000
3 19 24 -2403537928647146783/3617760425000000000
3 19 25 304459659233581/1780372000000000
3 19 26 47501955898565653/111154768250000000
3 19 27 -14751296657656461/222309536500000000
3 20 20 45428203505205181/27133203187500000
3 20 21 439161266070238106601/577996688033000000000
3 20 22 26613750475172642309/7235520850000000000
3 20 23 6653437618717558279/1808880212500000000
3 20 24 -4785689961535081/890186000000000
3 20 25 693542096809/286000000000
3 20 26 63049281449/26000000000
3 20 27 -40175235821/57200000000
3 21 21 8817664741/3250000000
3 21 22 583228126253/84000000000
3 21 23 1166456252501/168000000000
3 21 24 -451961915484034859/42443888000000000
3 21 25 1068776633164194859/222309536500000000
3 21 26 2137553264099022009/444619073000000000
3 21 27 -1004775156243913/652296000000000
3 22 22 712603398669/20500000000
3 22 23 706004801289541261/21221944000000000
3 22 24 -419988346934647451/8336607618750000
3 22 25 2335219281299/100600000000
3 22 26 6367688034261/286000000000
3 22 27 -717770973041/101750000000
3 23 23 178150849667/5125000000
3 23 24 -22399378504067038013/444619073000000000
3 23 25 6367688041411/286000000000
3 23 26 11676096394431/503000000000
3 23 27 -2871083892163/407000000000
3 24 24 23733271146877/286000000000
3 24 25 -4616134193/125000000
3 24 26 -2695822366307/73000000000
3 24 27 86740208893/6625000000
3 25 25 288691007873/14500000000
3 25 26 545200570101/37000000000
3 25 27 -5926593477/1000000000
3 26 26 4510796991/226562500
3 26 27 -42967802671/7250000000
3 27 27 3236603879/850000000
4 0 0 62857106748929677/14376500000000
4 0 1 -600978226879/20000000000
4 0 2 -600978227157/20000000000
4 0 3 -2450881903/312500000
4 0 4 -903925588854451/7188250000000
4 0 5 -5454579535295882077/5306711000000000
4 0 6 12405017863699/84000000000
4 0 7 -3615702351996197/28753000000000
4 0 8 -5454579533470189043/5306711000000000
4 0 9 -461725083151/8000000000
4 0 10 1240501786823/8400000000
4 0 11 -41026468798917555584449/3575155226750000000
4 0 12 -22415593479869/1150120000000
4 0 13 -448311869850991/23002400000000
4 0 14 -184060233029409/7188250000000
4 0 15 4791538144562714746677356087/20727968386385051781250000
4 0 16 886454332725905612963903/577996688033000000000
4 0 17 673582445395528398456672061/19950133684147028000000000
4 0 18 648163547402799713/10610972000000000
4 0 19 306658441127275758829379599329/1326589976728643314000000000
4 0 20 17067542946880947747649/288998344016500000000
4 0 21 886454332435747897267261/577996688033000000000
4 0 22 51202628823336991645333/866995032049500000000
4 0 23 46999015328679188407/434131251000000000
4 0 24 336791220971917410198862833/9975066842073514000000000
4 0 25 2592654170638853693/42443888000000000
4 0 26 -1082830404788027801787340880311/663294988364321657000000000
4 0 27 50035050036049742088895209/1246883355259189250000000
4 0 28 600420599820794379482288087/14962600263110271000000000
4 0 29 81713151090851501872831/57799668803300000000
4 0 30 -1549997498153612601844450829/9975066842073514000000000
4 0 31 -27417717326354334823/57884166800000000
4 0 32 -1549997496327882903420853069/9975066842073514000000000
4 0 33 -68544293178989061/144710417000000
4 0 34 30212473433646212445507/144499172008250000000
4 0 35 12730250911788894933/42443888000000000
4 1 1 3082723503/625000000
4 1 2 27594935331/13000000000
4 1 3 979776497/1250000000
4 1 4 82652185961/40000000000
4 1 5 64429079455613/898531250000
4 1 6 -102753492832629407/5306711000000000
4 1 7 -100712480841/40000000000
4 1 8 249497205449/12500000000
4 1 9 8431116935082123/1061342200000000
4 1 10 -135492323927/13000000000
4 1 11 1851785991258869/14376500000000
4 1 12 9434045867/10000000000
4 1 13 7606510671/10000000000
4 1 14 28789635079/40000000000
4 1 15 -10706217528431/7188250000000
4 1 16 43980201220921199749068501219/663294988364321657000000000
4 1 17 826011656487062335452833199/2653179953457286628000000000
4 1 18 -930045536049989260866179/249376671051837850000000
4 1 19 12243077581883/28753000000000
4 1 20 -436211741156791586285528123/663294988364321657000000000
4 1 21 728414516761183623/5306711000000000
4 1 22 -5116971336364969/1990016625000000
4 1 23 -271361126729174903478022441/14962600263110271000000000
4 1 24 544094660571903/530671100000000
4 1 25 -438512396801/84000000000
4 1 26 5619380291996603/179706250000000
4 1 27 304754518628676585742835233/41455936772770103562500000
4 1 28 -5920456197417829/5306711000000000
4 1 29 -538914709517943633/2653355500000000
4 1 30 46865367563488767/21226844000000000
4 1 31 10131885270036176686835983/1246883355259189250000000
4 1 32 -3832521099835051/2653355500000000
4 1 33 -602266516449/51200000000
4 1 34 -3739890908117249/530671100000000
4 1 35 3757580550383/168000000000
4 2 2 3082723503/625000000
4 2 3 979776497/1250000000
4 2 4 -100712480763/40000000000
4 2 5 124748602837/6250000000
4 2 6 -67746161959/6500000000
4 2 7 82652185923/40000000000
4 2 8 515432635616151/7188250000000
4 2 9 21077792335018751/2653355500000000
4 2 10 -102753492841184341/5306711000000000
4 2 11 14814287940534121/115012000000000
4 2 12 7606510671/10000000000
4 2 13 2358511467/2500000000
4 2 14 28789635077/40000000000
4 2 15 9794461833657/23002400000000
4 2 16 728414516278240747/5306711000000000
4 2 17 544094660196989/530671100000000
4 2 18 -31322314027/6000000000
4 2 19 -513898440050819/345036000000000
4 2 20 -4093577070693641/1592013300000000
4 2 21 5497525154850724704442873809/82911873545540207125000000
4 2 22 -43621174053921785665526333/66329498836432165700000000
4 2 23 -90453708885046669090322477/4987533421036757000000000
4 2 24 20650291485643696968613871/66329498836432165700000000
4 2 25 -37201821463211903757250333/9975066842073514000000000
4 2 26 11238760583861133/359412500000000
4 2 27 -5920456218603489/5306711000000000
4 2 28 4876072302593715388677749877/663294988364321657000000000
4 2 29 -215565883787014781/1061342200000000
4 2 30 -1916260545746451/1326677750000000
4 2 31 -602266515731/51200000000
4 2 32 1464542734864743/663338875000000
4 2 33 40527541030334686162724091/4987533421036757000000000
4 2 34 -9349727272529563/1326677750000000
4 2 35 75151610987/3360000000
4 3 3 3/2
4 3 4 -1897276207/10000000000
4 3 5 35977078109/3000000000
4 3 6 -10070360811/2500000000
4 3 7 -1897276207/10000000000
4 3 8 107931234307/9000000000
4 3 9 306784477/140625000
4 3 10 -10070360811/2500000000
4 3 11 203791884896219/5750600000000
4 3 12 9294594563/40000000000
4 3 13 9294594569/40000000000
4 3 14 2035205837/10000000000
4 3 15 -275413220819/14376500000000
4 3 16 29242668272909013/1061342200000000
4 3 17 1308701515056213/5306711000000000
4 3 18 -11474120577/11200000000
4 3 19 -137706596033/7188250000000
4 3 20 -394517198009111/995008312500000
4 3 21 29242668288884481/1061342200000000
4 3 22 -6312275168422451/15920133000000000
4 3 23 -74626929541/16000000000
4 3 24 654350757389769/2653355500000000
4 3 25 -28685301501/28000000000
4 3 26 267407469058353/28753000000000
4 3 27 64700329831657/82917359375000
4 3 28 1035205279395851/1326677750000000
4 3 29 -18220613401435584768700471931/331647494182160828500000000
4 3 30 -58570104167893536489583791/1326589976728643314000000000
4 3 31 -2570772142129993722992187/2493766710518378500000000
4 3 32 -5857010533620817369030053/132658997672864331400000000
4 3 33 -2570772148450684109862717/2493766710518378500000000
4 3 34 -634654963755678656245913601/331647494182160828500000000
4 3 35 7495684476411226035551/1155993376066000000000
4 4 4 312911779317019/7188250000000
4 4 5 1144436713482587759/5306711000000000
4 4 6 -2126340933719/168000000000
4 4 7 -2054292850197/14376500000000
4 4 8 -228138281431823553/2653355500000000
4 4 9 -20708102703/3200000000
4 4 10 1227682723529/84000000000
4 4 11 16363289878437897433859876791/132658997672864331400000000
4 4 12 -356099131/1000000000
4 4 13 6183217823997/57506000000000
4 4 14 -960203989/1000000000
4 4 15 -13720824380534255683095202019/331647494182160828500000000
4 4 16 -6044855742398808140533798321/19950133684147028000000000
4 4 17 -5536122687075299237167/288998344016500000000
4 4 18 -2796780996521935561/58360346000000000
4 4 19 -1216160528150857413683423023/331647494182160828500000000
4 4 20 3897864149029937384268277/19950133684147028000000000
4 4 21 286912689743957532194251/1733990064099000000000
4 4 22 -98376868792941257006971943/7481300131555135500000000
4 4 23 -55607912095436568281/1808880212500000000
4 4 24 -414131445466959129423/288998344016500000000
4 4 25 -38404187821646447/8488777600000000
4 4 26 -31181320960760273003988877273/331647494182160828500000000
4 4 27 93506222559332502763891043/4987533421036757000000000
4 4 28 -43030351300462294582631561/7481300131555135500000000
4 4 29 2744270945460709921803831/79800534736588112000000
4 4 30 235024183573675483172011759/4987533421036757000000000
4 4 31 29596332744478757323/144710417000000000
4 4 32 10974360283744713519199607/9975066842073514000000000
4 4 33 -54262093501251751279/1808880212500000000
4 4 34 -2113842456101704035181/1155993376066000000000
4 4 35 -701205271452127087/9337655360000000
4 5 5 369995852342563/168000000000
4 5 6 -3294946757621/8500000000
4 5 7 -456276562810487771/5306711000000000
4 5 8 -2351113906279/8000000000
4 5 9 439506073869/4100000000
4 5 10 -138419764079/1640000000
4 5 11 1652410339748736309130383/577996688033000000000
4 5 12 943908976889467100097676047/66329498836432165700000000
4 5 13 35250197901573407/2653355500000000
4 5 14 25029854146429973/2653355500000000
4 5 15 -3970821046314390307939745283/19950133684147028000000000
4 5 16 -5477426114863782787/10610972000000000
4 5 17 -1731473068241554013/23344138400000000
4 5 18 -40874332402377073/163074000000000
4 5 19 8151248105151650246461/288998344016500000000
4 5 20 9793284050657483/2122194400000000
4 5 21 85732145438567987221/27133203187500000
4 5 22 -178785176299411831569/1808880212500000000
4 5 23 -253590559488781900229/666928609500000000
4 5 24 6903604783073709593/226110026562500000
4 5 25 -34430964574513266583/666928609500000000
4 5 26 42790226419313887250747249/155860419407398656250000
4 5 27 22468918876815677343/108762463000000000
4 5 28 -31873716995838513319/434131251000000000
4 5 29 -906193893183304664443/289420834000000000
4 5 30 68388404356844620869/289420834000000000
4 5 31 115144202513604275819/111154768250000000
4 5 32 -483902364454738012591/7235520850000000000
4 5 33 -471956649365481373/890186000000000
4 5 34 -368797536142556121603/2966563548500000000
4 5 35 37379422835197182737/333464304750000000
4 6 6 16212193819/156250000
4 6 7 98214617909/6720000000
4 6 8 -432561762343/5125000000
4 6 9 -693386829689/17000000000
4 6 10 1065955694071/21000000000
4 6 11 -1360286470102802887/2122194400000000
4 6 12 -6074659623722637803747017/1246883355259189250000000
4 6 13 -23042361397/6000000000
4 6 14 -610976569363/168000000000
4 6 15 1006018560387786199/116720692000000000
4 6 16 -52315866353826457/163074000000000
4 6 17 -82130588923583/81537000000000
4 6 18 1792915557779/89500000000
4 6 19 -6767297703580893/2122194400000000
4 6 20 1776645962845343/652296000000000
4 6 21 -981879875063313271321/1333857219000000000
4 6 22 9330122079468673363/666928609500000000
4 6 23 38356398437899/407000000000
4 6 24 -2483615319404238453/444619073000000000
4 6 25 3418241054217/125750000000
4 6 26 -528552193121072897/3398826968750000
4 6 27 -18870996986730433/462043000000000
4 6 28 1799030785836451733/222309536500000000
4 6 29 465087800951326059379/444619073000000000
4 6 30 -41033610555576646421/3112333511000000000
4 6 31 -5212496607281/101750000000
4 6 32 3939981116314825347/444619073000000000
4 6 33 19519254315837/286000000000
4 6 34 167944894535442369521/4668500266500000000
4 6 35 -28828742790291/251500000000
4 7 7 312911779202007/7188250000000
4 7 8 1144436713031240649/5306711000000000
4 7 9 -103540513483/16000000000
4 7 10 -1063170467519/84000000000
4 7 11 163632899143923385177539824727/1326589976728643314000000000
4 7 12 1545804454493/14376500000000
4 7 13 -2136594779/6000000000
4 7 14 -240050997/250000000
4 7 15 -4864642115295136753669697443/1326589976728643314000000000
4 7 16 23909390810700798732657/144499172008250000000
4 7 17 -414131445777264021491/288998344016500000000
4 7 18 -6000654367225421/1326371500000000
4 7 19 -27441648769042211572678787159/663294988364321657000000000
4 7 20 -16396144790113877960800903/1246883355259189250000000
4 7 21 -3022427874540716328695540251/9975066842073514000000000
4 7 22 1948932113815190741052477/9975066842073514000000000
4 7 23 -27803955996273730897/904440106250000000
4 7 24 -22144490733282361171467/1155993376066000000000
4 7 25 -11187123975626415507/233441384000000000
4 7 26 -31181320959433683027260233959/331647494182160828500000000
4 7 27 -14343450450805124734250279/2493766710518378500000000
4 7 28 93506222673213728846203109/4987533421036757000000000
4 7 29 343033869768331901791022903/9975066842073514000000000
4 7 30 10974360254111979317123763/9975066842073514000000000
4 7 31 -108524187089462917967/3617760425000000000
4 7 32 235024183499089634554857373/4987533421036757000000000
4 7 33 3699541592590497241/18088802125000000
4 7 34 -2113842464193657667643/1155993376066000000000
4 7 35 -17530131787024723271/233441384000000000
4 8 8 7399917045319/3360000000
4 8 9 4395060737263/41000000000
4 8 10 -3294946757997/8500000000
4 8 11 413102585389321141920391/144499172008250000000
4 8 12 14100079156390429/1061342200000000
4 8 13 1887817954452766686878722143/132658997672864331400000000
4 8 14 10011941662798913/1061342200000000
4 8 15 48907488330997718476391/1733990064099000000000
4 8 16 685857163049667165461/217065625500000000
4 8 17 55228838266181491331/1808880212500000000
4 8 18 -17215482267577824457/333464304750000000
4 8 19 -1985410522987779243005378179/9975066842073514000000000
4 8 20 -44696294060779869839/452220053125000000
4 8 21 -21909704523545329251/42443888000000000
4 8 22 97932841543252239/21221944000000000
4 8 23 -7924704973999939649/20841519046875000
4 8 24 -34629461320861031717/466882768000000000
4 8 25 -3406194364065737/13589500000000
4 8 26 1026965434475420822554233101/3740650065777567750000000
4 8 27 -31873717047934263439/434131251000000000
4 8 28 2808614862322320323/13595307875000000
4 8 29 -453096946344341507993/144710417000000000
4 8 30 -60487795542409011023/904440106250000000
4 8 31 -471956649307619283/890186000000000
4 8 32 34194202159600100051/144710417000000000
4 8 33 230288404945166812729/222309536500000000
4 8 34 -3598024744444946751/28942083400000000
4 8 35 49839230391813799529/444619073000000000
4 9 9 259639667179/10500000000
4 9 10 -346693414787/8500000000
4 9 11 30154646646569509811/86826250200000000
4 9 12 5962581891359520557340451/2493766710518378500000000
4 9 13 5962581889098663869922883/2493766710518378500000000
4 9 14 7375135387/3200000000
4 9 15 8178058597013686981/1808880212500000000
4 9 16 96323888629010629577/333464304750000000
4 9 17 6340971985139367509/1333857219000000000
4 9 18 -1792148894181/407000000000
4 9 19 4089029312181977897/904440106250000000
4 9 20 -72282455995682103/27788692062500000
4 9 21 96323888707370326339/333464304750000000
4 9 22 -57825964756874391/22230953650000000
4 9 23 -20075462761313/503000000000
4 9 24 1585242995688576901/333464304750000000
4 9 25 -1792148906391/407000000000
4 9 26 398382438664446817/3391650398437500
4 9 27 1402120807501530779/222309536500000000
4 9 28 2804241616278744051/444619073000000000
4 9 29 -499016324695954499/890186000000000
4 9 30 -10059375587832271/1780372000000000
4 9 31 -8391422809351/286000000000
4 9 32 -40237502366907339/7121488000000000
4 9 33 -762856619449/26000000000
4 9 34 -348145965560423461/18248813000000000
4 9 35 23305269817943/286000000000
4 10 10 259395101149/2500000000
4 10 11 -27205729421070846787/42443888000000000
4 10 12 -322593059561/84000000000
4 10 13 -48597277009011999685613809/9975066842073514000000000
4 10 14 -305488284763/84000000000
4 10 15 -67672975999131521/21221944000000000
4 10 16 -981879874565802188051/1333857219000000000
4 10 17 -2483615319500050771/444619073000000000
4 10 18 3418241051199/125750000000
4 10 19 804814847486453647/93376553600000000
4 10 20 9330122082944643677/666928609500000000
4 10 21 -2179827765476811/6794750000000
4 10 22 592215320082063/217432000000000
4 10 23 38356398430573/407000000000
4 10 24 -109507452321273/108716000000000
4 10 25 358583112021/17900000000
4 10 26 -16913670176383541247/108762463000000000
4 10 27 1799030790698174173/222309536500000000
4 10 28 -9435498503289111/231021500000000
4 10 29 465087800932188399359/444619073000000000
4 10 30 3939981110063279889/444619073000000000
4 10 31 1774477663827/26000000000
4 10 32 -205168052727547143/15561667555000000
4 10 33 -20849986427529/407000000000
4 10 34 111963263057872140349/3112333511000000000
4 10 35 -57657485563943/503000000000
4 11 11 19133085528074452084746649/577996688033000000000
4 11 12 1460894478553149/21226844000000
4 11 13 365223619770964457/5306711000000000
4 11 14 62030714278579821864806830527/663294988364321657000000000
4 11 15 -241515433422191329241139/577996688033000000000
4 11 16 -942198623382538227689/434131251000000000
4 11 17 7630949379955885247/289420834000000000
4 11 18 2824904333107809259/55577384125000000
4 11 19 -30189429188539104469757/72249586004125000000
4 11 20 -103916584132999063363/868262502000000000
4 11 21 -157033104141795260287/72355208500000000
4 11 22 -17319430652800042869/144710417000000000
4 11 23 -806939068996891/3560744000000
4 11 24 1907737362282226931/72355208500000000
4 11 25 22599234900967895089/444619073000000000
4 11 26 3534958229712468869459741/577996688033000000000
4 11 27 -40924273586381963631/289420834000000000
4 11 28 -20462136741239220537/144710417000000000
4 11 29 -154183601474957585033/21221944000000000
4 11 30 7756938657859253393/42443888000000000
4 11 31 485496822717520287877/1333857219000000000
4 11 32 7756938661509427761/42443888000000000
4 11 33 80916137172270677277/222309536500000000
4 11 34 -28609462831627576427/42443888000000000
4 11 35 2337614689318291/8153700000000
4 12 12 2371467883/1500000000
4 12 13 6490412669/25000000000
4 12 14 105582476699519/359412500000000
4 12 15 268540518131467/5306711000000000
4 12 16 114275568726910649530869661/4987533421036757000000000
4 12 17 2639420632666992554614039/4987533421036757000000000
4 12 18 1073288319634772677/5933127097000000000
4 12 19 -4415082386111357/5306711000000000
4 12 20 -302147393463840339377347/623441677629594625000000
4 12 21 22992881027/1024000000
4 12 22 -113570747017/256000000000
4 12 23 -625963954662568367/144710417000000000
4 12 24 16822796443/256000000000
4 12 25 -69009723097/41000000000
4 12 26 83375767077147457/5306711000000000
4 12 27 160747627637522409077311/155860419407398656250000
4 12 28 1581046683/256000000000
4 12 29 -4862373370231/84000000000
4 12 30 -56639549203/168000000000
4 12 31 -2421134816468742609/870099704000000000
4 12 32 77149484971/168000000000
4 12 33 5018932729/5125000000
4 12 34 -83153516909/33600000000
4 12 35 4418462967/680000000
4 13 13 2371467883/1500000000
4 13 14 422329907399443/1437650000000000
4 13 15 -883016479345899/1061342200000000
4 13 16 2874110126453/128000000000
4 13 17 16822796193/256000000000
4 13 18 -69009723093/41000000000
4 13 19 134270261721447/2653355500000000
4 13 20 -4542829891/10240000000
4 13 21 114275568786912485715575391/4987533421036757000000000
4 13 22 -2417179147786440281151099/4987533421036757000000000
4 13 23 -1877891864454971299/434131251000000000
4 13 24 41240947388971019578297/77930209703699328125000
4 13 25 13088881880870977/72355208500000000
4 13 26 83375767087746731/5306711000000000
4 13 27 1581046177/256000000000
4 13 28 5143924093856164910005799/4987533421036757000000000
4 13 29 -486237337073/8400000000
4 13 30 38574742567/84000000000
4 13 31 40151462033/41000000000
4 13 32 -28319774599/84000000000
4 13 33 -2421134818336273681/870099704000000000
4 13 34 -41576758457/16800000000
4 13 35 55230787079/8500000000
4 14 14 594086019131/359412500000
4 14 15 66470263814974952479657949/331647494182160828500000000
4 14 16 59429273123244422236692507/4987533421036757000000000
4 14 17 1520817427330428547118407/1995013368414702800000000
4 14 18 236927609860048631/217524926000000000
4 14 19 26588105799013405433335587/132658997672864331400000000
4 14 20 -662599513890275013984267/4987533421036757000000000
4 14 21 178287819697421295610667617/14962600263110271000000000
4 14 22 -10353117406323016779091/77930209703699328125000
4 14 23 -247465090508219429/217065625500000000
4 14 24 760408714861174548224279/997506684207351400000000
4 14 25 189542087696793967/174019940800000000
4 14 26 3336947094746541852498860153/132658997672864331400000000
4 14 27 -830071256231878802042429/2493766710518378500000000
4 14 28 -1660142513295800205618203/4987533421036757000000000
4 14 29 -27222585847342425333749/577996688033000000000
4 14 30 -9076427906802878607155893/9975066842073514000000000
4 14 31 -3313104236669026481/741640887125000000
4 14 32 -9076427917947810745808199/9975066842073514000000000
4 14 33 -646459363984300861/144710417000000000
4 14 34 -2919438938982279252109/1155993376066000000000
4 14 35 171774576835643757/21221944000000000
4 15 15 241824558685156261896429289/4987533421036757000000000
4 15 16 92719050932312666097/289420834000000000
4 15 17 111714408215756192857/5933127097000000000
4 15 18 1332085062781679119/27788692062500000
4 15 19 881844661475666720297/144499172008250000000
4 15 20 14003028359704372041/7235520850000000000
4 15 21 -3118701339326916539/28942083400000000
4 15 22 935493808987954543/72355208500000000
4 15 23 27042454176925039/890186000000000
4 15 24 3112768727279793171/1808880212500000000
4 15 25 1226014388454799741/444619073000000000
4 15 26 420910439940154237953542971/9975066842073514000000000
4 15 27 -2877911686078806373/289420834000000000
4 15 28 1661047246389263733/3617760425000000000
4 15 29 74717892391866561/42443888000000000
4 15 30 -5214941234649904107/108762463000000000
4 15 31 -9085757723908699629/44461907300000000
4 15 32 -17801334937864927/4244388800000000
4 15 33 4503377706319439703/222309536500000000
4 15 34 3321974689989635079/466882768000000000
4 15 35 1252930488631733/16307400000000
4 16 16 1888451878377042793227/222309536500000000
4 16 17 25613596724051614477/222309536500000000
4 16 18 -2648023210717/50875000000
4 16 19 -93561040157234114269/868262502000000000
4 16 20 -25641283556919281911/222309536500000000
4 16 21 899340265760256857/445093000000000
4 16 22 38142406462160501/890186000000000
4 16 23 -313729160328431/429000000000
4 16 24 -34102184284431191/890186000000000
4 16 25 -6008855476259/19500000000
4 16 26 29349549520125929911/289420834000000000
4 16 27 -658225716437351707/22230953650000000
4 16 28 323674556011056751/890186000000000
4 16 29 -2024268534785543361229/266771443800000000
4 16 30 -134179841826874009093/444619073000000000
4 16 31 -791690650663389/503000000000
4 16 32 244091850457918488259/1333857219000000000
4 16 33 71034666698999/71500000000
4 16 34 -21162131545922427709/133385721900000000
4 16 35 429925145158517/407000000000
4 17 17 2475838253030869301/222309536500000000
4 17 18 5405544269679/203500000000
4 17 19 12451074951677023641/7235520850000000000
4 17 20 72402665543490589/222309536500000000
4 17 21 -34102184254164867/890186000000000
4 17 22 97257740838565173/18248813000000000
4 17 23 11396558675881/858000000000
4 17 24 4928657280625343/7121488000000000
4 17 25 -21383525373/26000000000
4 17 26 18552577460352876277/289420834000000000
4 17 27 -1943323014721338993/389041688875000000
4 17 28 -578768972916239/356074400000000
4 17 29 -11577961457291967307/222309536500000000
4 17 30 -34208389399267235193/1556166755500000000
4 17 31 -47448386907583/503000000000
4 17 32 -17783790531285773/13894346031250000
4 17 33 2342291648107/286000000000
4 17 34 -1977811547102574643/1556166755500000000
4 17 35 3280248345233/81400000000
4 18 18 201167078191/2125000000
4 18 19 306503599338381957/111154768250000000
4 18 20 1097263244153/203500000000
4 18 21 -16524352544377/53625000000
4 18 22 13800253167079/858000000000
4 18 23 2146575147793/26500000000
4 18 24 -235218777089/286000000000
4 18 25 53454390229/73000000000
4 18 26 67126273132571132977/444619073000000000
4 18 27 -2698904593487/203500000000
4 18 28 -1349192595467/57200000000
4 18 29 159253361934579/503000000000
4 18 30 -29272043377093/503000000000
4 18 31 -278649187679/1160000000
4 18 32 -892139764593/251500000000
4 18 33 22447389293/1000000000
4 18 34 265527667531/31437500000
4 18 35 7859619487/145000000
4 19 19 241824558889569414592804003/4987533421036757000000000
4 19 20 1403240713490576339/108532812750000000
4 19 21 46359525584385465313/144710417000000000
4 19 22 3500757072051109421/1808880212500000000
4 19 23 27042454112831647/890186000000000
4 19 24 2724741663204282233/144710417000000000
4 19 25 21313360986690369849/444619073000000000
4 19 26 420910440967878589011259611/9975066842073514000000000
4 19 27 3322094666733437059/7235520850000000000
4 19 28 -1438955847535282287/144710417000000000
4 19 29 14943573792568077/8488777600000000
4 19 30 -89006674625658803/21221944000000000
4 19 31 27020266293928448857/1333857219000000000
4 19 32 -1303735309011974917/27190615750000000
4 19 33 -90857577286206425469/444619073000000000
4 19 34 3321974686763899591/466882768000000000
4 19 35 6264652450333921/81537000000000
4 20 20 716343196330062879/111154768250000000
4 20 21 38142406498658127/890186000000000
4 20 22 1092054245046499/1424297600000000
4 20 23 45818142021/2288000000
4 20 24 97257740730852667/18248813000000000
4 20 25 250913693743/15600000000
4 20 26 73055049301525079159/7235520850000000000
4 20 27 154247656145728229/111154768250000000
4 20 28 -12747239991358303/1424297600000000
4 20 29 4462968510822327857/41683038093750000
4 20 30 -93835589471736561/111154768250000000
4 20 31 4754491275343/503000000000
4 20 32 -1637916000449693023/111154768250000000
4 20 33 -17744959656299/286000000000
4 20 34 99081263089138393/20841519046875000
4 20 35 2156449912879/203500000000
4 21 21 3776903761089127894831/444619073000000000
4 21 22 -51282567146746721851/444619073000000000
4 21 23 -28520832781621/39000000000
4 21 24 10245438693349099377/88923814600000000
4 21 25 -21184185802523/407000000000
4 21 26 7337387515408438369/72355208500000000
4 21 27 64734911164645501/178037200000000
4 21 28 -2632902869132319759/88923814600000000
4 21 29 -337378089380489258717/44461907300000000
4 21 30 81363950178875418913/444619073000000000
4 21 31 28413866687293/28600000000
4 21 32 -3354496050140017097/11115476825000000
4 21 33 -791690651574841/503000000000
4 21 34 -35270219250531767087/222309536500000000
4 21 35 429925145689243/407000000000
4 22 22 358171598279361687/55577384125000000
4 22 23 520660705173/26000000000
4 22 24 1448053302525871/4446190730000000
4 22 25 109726324313/20350000000
4 22 26 36527524744673106033/3617760425000000000
4 22 27 -15934049974621083/1780372000000000
4 22 28 154247655694389547/111154768250000000
4 22 29 23802498724609756867/222309536500000000
4 22 30 -327583200267985113/22230953650000000
4 22 31 -17744959664021/286000000000
4 22 32 -187671177833885547/222309536500000000
4 22 33 950898256881/100600000000
4 22 34 66054175307888429/13894346031250000
4 22 35 4312899825759/407000000000
4 23 23 6832375702683/36500000000
4 23 24 1036050786917/78000000000
4 23 25 1073287573497/13250000000
4 23 26 89792484376173453/890186000000000
4 23 27 -11262741416651/286000000000
4 23 28 -204777116859/5200000000
4 23 29 92441899186211/71500000000
4 23 30 -2225173827423/57200000000
4 23 31 -124895698129/1000000000
4 23 32 -11125869117953/286000000000
4 23 33 -9117385944733/73000000000
4 23 34 10743804272457/286000000000
4 23 35 -1867336691773/53000000000
4 24 24 77369945366581621/6947173015625000
4 24 25 10811088532769/407000000000
4 24 26 9276288735086736143/144710417000000000
4 24 27 -11575379466781547/7121488000000000
4 24 28 -15546584138826829233/3112333511000000000
4 24 29 -2894490368823485871/55577384125000000
4 24 30 -569081295226588659/444619073000000000
4 24 31 2342291652397/286000000000
4 24 32 -10262516814246894287/466850026650000000
4 24 33 -47448386892453/503000000000
4 24 34 -1977811551402900029/1556166755500000000
4 24 35 8200620861049/203500000000
4 25 25 402334156289/4250000000
4 25 26 67126273112544234811/444619073000000000
4 25 27 -613269361239/26000000000
4 25 28 -2698904601033/203500000000
4 25 29 6370134482493/20120000000
4 25 30 -446069880031/125750000000
4 25 31 1638659424809/73000000000
4 25 32 -14636021677209/251500000000
4 25 33 -696622968841/2900000000
4 25 34 4248442684057/503000000000
4 25 35 392980973523/7250000000
4 26 26 2079175147359869801563179/1155993376066000000000
4 26 27 -357357652191042481841/5933127097000000000
4 26 28 -871604031108461967/14471041700000000
4 26 29 -82500930455915633211/42443888000000000
4 26 30 -45932668674569534777/466882768000000000
4 26 31 -56052844806653082319/133385721900000000
4 26 32 -45932668696937463753/466882768000000000
4 26 33 -186842816242691013673/444619073000000000
4 26 34 -715485218533974551/5305486000000000
4 26 35 8350750615151897/16307400000000
4 27 27 79279952487158167817/2334250133250000000
4 27 28 -251854615611720937/18248813000000000
4 27 29 -155367799503764805179/666928609500000000
4 27 30 54872852820486541579/3112333511000000000
4 27 31 40402701280027/503000000000
4 27 32 -1101885619794212701/666928609500000000
4 27 33 -7382860011557/286000000000
4 27 34 -921658468021276853/222309536500000000
4 27 35 1448197267247/407000000000
4 28 28 26426650864067502777/778083377750000000
4 28 29 -51789266567272373601/222309536500000000
4 28 30 -146918081848542339/88923814600000000
4 28 31 -7382860012129/286000000000
4 28 32 10974570579806245823/622466702200000000
4 28 33 40402701342439/503000000000
4 28 34 -921658472137284437/222309536500000000
4 28 35 289639451253/81400000000
4 29 29 1171681033421460299/81537000000000
4 29 30 -383730683395271/81537000000000
4 29 31 80465217391281/407000000000
4 29 32 -383730658934171/81537000000000
4 29 33 80465217918751/407000000000
4 29 34 38383060165581397/81537000000000
4 29 35 -295167008322931/179000000000
4 30 30 6332227087089859/115510750000000
4 30 31 4689073489271/20350000000
4 30 32 1268137666606361/652296000000000
4 30 33 -2533819765999/81400000000
4 30 34 -311731041328157/81537000000000
4 30 35 -14554568895941/179000000000
4 31 31 2986638471419/2900000000
4 31 32 -6334549417847/203500000000
4 31 33 -16119807531087/53000000000
4 31 34 -1636279811887/407000000000
4 31 35 -42064049549/132812500
4 32 32 6332227085350403/115510750000000
4 32 33 3751258791189/16280000000
4 32 34 -1246924165720313/326148000000000
4 32 35 -227415139069/2796875000
4 33 33 14933192358849/14500000000
4 33 34 -1636279814729/407000000000
4 33 35 -2692099172921/8500000000
4 34 34 189045912369811/8153700000000
4 34 35 -1923456618301/44750000000
4 35 35 1079882348049/2500000000
5 0 0 11834227690479/40000000000
5 0 1 -8938289490269457/28753000000000
5 0 2 10569711650391/5750600000000
5 0 3 1688712648967805641/5306711000000000
5 0 4 -42291090099767/28753000000000
5 0 5 -516268941573/25000000000
5 0 6 -263036703782144783/2653355500000000
5 0 7 -893828949055777/2875300000000
5 0 8 360272504381440114946410858433/663294988364321657000000000
5 0 9 -224402041/200000000
5 0 10 73568588239763/57506000000000
5 0 11 -224402041/200000000
5 0 12 -66799025965642400675952724171/663294988364321657000000000
5 0 13 -966332452946993980761882241/3990026736829405600000000
5 0 14 -6697506285156309849/58360346000000000
5 0 15 -21145545065389/14376500000000
5 0 16 -1444627876445921206993789909/132658997672864331400000000
5 0 17 -65759175954176673/663338875000000
5 0 18 261279996183462622997653/1733990064099000000000
5 0 19 -61519769405058633353/904440106250000000
5 0 20 908749670196630133/42443888000000000
5 0 21 660606975559819/359412500000000
5 0 22 -66799025959686887736191866093/663294988364321657000000000
5 0 23 211089081132163663/663338875000000
5 0 24 -2415831134900724644922487969/9975066842073514000000000
5 0 25 56832739772045898963/144710417000000000
5 0 26 -246079077490059796833/3617760425000000000
5 0 27 -26790025135316212871/233441384000000000
5 1 1 1045535799349492977/2653355500000000
5 1 2 653457735433629/1061342200000000
5 1 3 -27112252997537/84000000000
5 1 4 12377748421185203/5306711000000000
5 1 5 114577602173430987/5306711000000000
5 1 6 860000799401/8000000000
5 1 7 20840818892994432830832028451/66329498836432165700000000
5 1 8 -631775106703848728428879/577996688033000000000
5 1 9 26536077560686400330120799/41455936772770103562500000
5 1 10 -2432520956812889/1326677750000000
5 1 11 102312566219133/530671100000000
5 1 12 426949455637150426776527233/3990026736829405600000000
5 1 13 2109834490914258033/10610972000000000
5 1 14 20886221454491747/163074000000000
5 1 15 62789875131198518540808331/53063599069145732560000000
5 1 16 690437027364050490233/57799668803300000000
5 1 17 44758667769438856802723/433497516024750000000
5 1 18 -64306793202162858587/434131251000000000
5 1 19 50378995697472772357/666928609500000000
5 1 20 -2931606235618031863/166732152375000000
5 1 21 -617678650043731022858791661/331647494182160828500000000
5 1 22 84337635249327329943901347/1246883355259189250000000
5 1 23 -3289441386439741257373842209/9975066842073514000000000
5 1 24 159936781801446326371/289420834000000000
5 1 25 -183258876676652922273/444619073000000000
5 1 26 51637823420614151/890186000000000
5 1 27 112057189846213737071/1333857219000000000
5 2 2 3668505624438519/2653355500000000
5 2 3 434845679497/168000000000
5 2 4 6489974149803/331669437500000
5 2 5 -183943285259633/1326677750000000
5 2 6 -8191581307/16000000000
5 2 7 -1235357305379679997114119743/663294988364321657000000000
5 2 8 -93723611990954933666716201/3990026736829405600000000
5 2 9 -104785880325998598389414339/2653179953457286628000000000
5 2 10 -45304765139397/2653355500000000
5 2 11 -53615949/1000000000
5 2 12 -570626600523537600541/577996688033000000000
5 2 13 -51203520343013561/58360346000000000
5 2 14 -130361512827409/163074000000000
5 2 15 -11066692501415957858563991/663294988364321657000000000
5 2 16 -887231215636641840769039/19950133684147028000000000
5 2 17 -483239015821790494139963/748130013155513550000000
5 2 18 2717618017834465419/1808880212500000000
5 2 19 -2824440954386637/6947173015625000
5 2 20 8728472315848169/22230953650000000
5 2 21 27204844391253412569388043/663294988364321657000000000
5 2 22 -5558161228610178414154713/2493766710518378500000000
5 2 23 5904350216546327338138343/2493766710518378500000000
5 2 24 1487602593145578907/144710417000000000
5 2 25 1997270121950455179/778083377750000000
5 2 26 -1708121519595783/1780372000000000
5 2 27 -6813395023899309381/3112333511000000000
5 3 3 1482798749917/4250000000
5 3 4 -245373911131/168000000000
5 3 5 -358121462731/16000000000
5 3 6 -1092741374643/10250000000
5 3 7 -6578882772779388241755104831/19950133684147028000000000
5 3 8 4159527169309104573/10610972000000000
5 3 9 -7379609234878665396131459/4987533421036757000000000
5 3 10 7205326889/6000000000
5 3 11 -255279767707/168000000000
5 3 12 -13321265407529429877/116720692000000000
5 3 13 -37893397374696793/163074000000000
5 3 14 -22848013191919/179000000000
5 3 15 -31180465324526667388391657/19950133684147028000000000
5 3 16 -123015123029903209/10610972000000000
5 3 17 -387056373959227795413/3617760425000000000
5 3 18 111271530012928788451/666928609500000000
5 3 19 -6069902020309/81400000000
5 3 20 2515466829679/100600000000
5 3 21 1476087549847586830757893/623441677629594625000000
5 3 22 -12794451635897802379/108762463000000000
5 3 23 20086175286456612761/57884166800000000
5 3 24 -44650389831235724211/222309536500000000
5 3 25 173008157667361/407000000000
5 3 26 -21773449277733/286000000000
5 3 27 -6617933978681/50300000000
5 4 4 1699884043505669/1326677750000000
5 4 5 8413195010609/82917359375000
5 4 6 1702716577/3200000000
5 4 7 1569746875565752193015634119/1326589976728643314000000000
5 4 8 -3997138137906309179861/577996688033000000000
5 4 9 27232213159911365936281/10363984193192525890625000
5 4 10 -15291427/1500000000
5 4 11 -11316131/3000000000
5 4 12 368442909476038382143/577996688033000000000
5 4 13 -538774715231557/1326371500000000
5 4 14 504528620148149/652296000000000
5 4 15 191130317081095325777289/331647494182160828500000000
5 4 16 289276273902977500379051/4987533421036757000000000
5 4 17 4688820242047231662567231/9975066842073514000000000
5 4 18 -2403537936252160163/3617760425000000000
5 4 19 190007823557263183/444619073000000000
5 4 20 -29502593417137241/444619073000000000
5 4 21 -11066692406946971386660039/663294988364321657000000000
5 4 22 307699170073388968370043/4987533421036757000000000
5 4 23 -15590232652013062156258569/9975066842073514000000000
5 4 24 4312077888354137277/904440106250000000
5 4 25 -431850694047862537/222309536500000000
5 4 26 1217838638269603/7121488000000000
5 4 27 57364139536486157/444619073000000000
5 5 5 17635329481/6500000000
5 5 6 583228126001/84000000000
5 5 7 28644400543323603/1326677750000000
5 5 8 -58920759831910583094383/1733990064099000000000
5 5 9 254417263/3000000000
5 5 10 -56984596055323737679304307/663294988364321657000000000
5 5 11 254417263/3000000000
5 5 12 107863142040576692228972639/14962600263110271000000000
5 5 13 28997733073838689669/1808880212500000000
5 5 14 1814800829864973667/222309536500000000
5 5 15 269222240806337/2653355500000000
5 5 16 439161266118842766613/577996688033000000000
5 5 17 116645625217/16800000000
5 5 18 -451961916369175211/42443888000000000
5 5 19 2137553266369475131/444619073000000000
5 5 20 -334925052078519/217432000000000
5 5 21 -183943285215929/1326677750000000
5 5 22 107863142024807786586056333/14962600263110271000000000
5 5 23 -5729943404187/256000000000
5 5 24 28997733111792854771/1808880212500000000
5 5 25 -49046395898521423/1780372000000000
5 5 26 2137553265403764679/444619073000000000
5 5 27 3629601658877747691/444619073000000000
5 6 6 356301699047/10250000000
5 6 7 89517335533675743413149/866995032049500000000
5 6 8 -21534622699396911191/108532812750000000
5 6 9 45713379003634679642213/124688335525918925000000
5 6 10 -110979560918822659120521/249376671051837850000000
5 6 11 5477778311/16000000000
5 6 12 31098178846116638903/904440106250000000
5 6 13 50383713254340072739/666928609500000000
5 6 14 4004597153181/101750000000
5 6 15 4688820241943192258721291/9975066842073514000000000
5 6 16 13306875215972934513/3617760425000000000
5 6 17 141200960159638299/4244388800000000
5 6 18 -67198135617597213311/1333857219000000000
5 6 19 1459512050309/62875000000
5 6 20 -358885486521/50875000000
5 6 21 -4832390136177157236637241/7481300131555135500000000
5 6 22 14002932173298443297/434131251000000000
5 6 23 -387056373930095961267/3617760425000000000
5 6 24 84282657241849149/890186000000000
5 6 25 -37778238072013/286000000000
5 6 26 578880730517/26000000000
5 6 27 10574437964203/286000000000
5 7 7 2091071598630235519/5306711000000000
5 7 8 -631775106741423447724033/577996688033000000000
5 7 9 1023125656647811/5306711000000000
5 7 10 -24325209581307/13266777500000
5 7 11 212288620160914686217823981/331647494182160828500000000
5 7 12 84337635281846426166814227/1246883355259189250000000
5 7 13 159936781724170963693/289420834000000000
5 7 14 747047932584454279/8892381460000000
5 7 15 12377748431561817/5306711000000000
5 7 16 3452185137686001203169/288998344016500000000
5 7 17 2752002558773/25600000000
5 7 18 -21435597738831398117/144710417000000000
5 7 19 10327564692846653/178037200000000
5 7 20 -7817616629199618871/444619073000000000
5 7 21 1633644356802349/2653355500000000
5 7 22 1067373639002928663076734233/9975066842073514000000000
5 7 23 -27112253000561/84000000000
5 7 24 8439337973631109777/42443888000000000
5 7 25 -91629438340782349137/222309536500000000
5 7 26 6717199423929007957/88923814600000000
5 7 27 10443110725777789/81537000000000
5 8 8 10089895802568190252219/868262502000000000
5 8 9 6787113960782004241805251/498753342103675700000000
5 8 10 1566039039477/128000000000
5 8 11 67871139613122930922795783/4987533421036757000000000
5 8 12 58270939907021231239/289420834000000000
5 8 13 -644837153802787428873/222309536500000000
5 8 14 39037390678301/407000000000
5 8 15 -1998569075018406247727/288998344016500000000
5 8 16 -25484707434447802657/868262502000000000
5 8 17 -14356415139516432181/72355208500000000
5 8 18 24777945175915787/445093000000000
5 8 19 -79691692303/3432000000
5 8 20 -98060327341/1560000000
5 8 21 -234309030365987656138767359/9975066842073514000000000
5 8 22 58270939899785710389/289420834000000000
5 8 23 16638108678933937777/42443888000000000
5 8 24 -967255730132612841869/333464304750000000
5 8 25 170518659792829/251500000000
5 8 26 -66409743663/2860000000
5 8 27 39037390607509/407000000000
5 9 9 3439344505680243/2653355500000000
5 9 10 13576900536919/1326677750000000
5 9 11 17705697225368277180028411/663294988364321657000000000
5 9 12 106424508958503982723413/99750668420735140000000
5 9 13 -2200020527974540873/593312709700000000
5 9 14 451615073409538737/444619073000000000
5 9 15 -11316131/3000000000
5 9 16 13872872798531220939781/498753342103675700000000
5 9 17 87644452983/256000000000
5 9 18 -130554856466401191/144710417000000000
5 9 19 1046961255110201/2281101625000000
5 9 20 -51929488242122959/222309536500000000
5 9 21 -214463797/4000000000
5 9 22 262799922075115057745009/311720838814797312500000
5 9 23 -255279767707/168000000000
5 9 24 -1474195787974581441/870099704000000000
5 9 25 -2435169426199211899/1556166755500000000
5 9 26 159668682574778257/444619073000000000
5 9 27 5299612512361/6930645000000
5 10 10 5769039557/4500000000
5 10 11 27153801511143/2653355500000000
5 10 12 -19779215967/256000000000
5 10 13 -136718776623/41000000000
5 10 14 -90691591/425000000
5 10 15 -20388569/2000000000
5 10 16 -14324782219/256000000000
5 10 17 -443918243658309940106613/997506684207351400000000
5 10 18 194266118788092773/434131251000000000
5 10 19 -4474911517136669/22230953650000000
5 10 20 -1405998056533/456220325000000
5 10 21 -90609529581493/5306711000000000
5 10 22 -19779215967/256000000000
5 10 23 100874576443/84000000000
5 10 24 -136718776463/41000000000
5 10 25 8723843641/5250000000
5 10 26 -6712367281776959/33346430475000000
5 10 27 -906915911/4250000000
5 11 11 3439344505627619/2653355500000000
5 11 12 8409597504858529441908327/9975066842073514000000000
5 11 13 -368548948506712019/217524926000000000
5 11 14 1059922502957237/1386129000000000
5 11 15 1742861661530541326501573/663294988364321657000000000
5 11 16 138728727742037634999413/4987533421036757000000000
5 11 17 365707032082831129124773/997506684207351400000000
5 11 18 -391664569426565347/434131251000000000
5 11 19 29937878070396419/83366076187500000
5 11 20 -77894232327932843/333464304750000000
5 11 21 -52392939831351805012546341/1326589976728643314000000000
5 11 22 5321225448525973053214407/4987533421036757000000000
5 11 23 -14759218469273537969978351/9975066842073514000000000
5 11 24 -11000102621639191823/2966563548500000000
5 11 25 -1461101655617157823/933700053300000000
5 11 26 1675138004526559/3649762600000000
5 11 27 225807536487138413/222309536500000000
5 12 12 44244795099074526613/741640887125000000
5 12 13 -10589920614103167603/111154768250000000
5 12 14 25021558676859/407000000000
5 12 15 76924792468282749005531/1246883355259189250000000
5 12 16 24490379419205636441/7235520850000000000
5 12 17 4667644058049784329/144710417000000000
5 12 18 -53062521852180923/890186000000000
5 12 19 1076570517163/34320000000
5 12 20 -287287023077/26000000000
5 12 21 -11116322447846063903279669/4987533421036757000000000
5 12 22 11192867669912892323/289420834000000000
5 12 23 -12794451637305700807/108762463000000000
5 12 24 18220382967682842911/222309536500000000
5 12 25 -17094295574613/125750000000
5 12 26 6459661225571/286000000000
5 12 27 16036328055263/407000000000
5 13 13 63652773525603/40700000000
5 13 14 -322691546431/4250000000
5 13 15 8624155784088505821/1808880212500000000
5 13 16 4933429253349242559/444619073000000000
5 13 17 84282657217814127/890186000000000
5 13 18 -15558136004263/214500000000
5 13 19 -379616580323/53000000000
5 13 20 441702926821/73000000000
5 13 21 297520519034304949/28942083400000000
5 13 22 7288153173294139141/88923814600000000
5 13 23 -44650389770333394309/222309536500000000
5 13 24 -15129141318793/503000000000
5 13 25 -4527121556573/14500000000
5 13 26 71764976581/1000000000
5 13 27 3551823053787/29000000000
5 14 14 33617395651/500000000
5 14 15 57364139517425977/444619073000000000
5 14 16 404313609089/101750000000
5 14 17 6344662779731/171600000000
5 14 18 -1726011713703/26500000000
5 14 19 584377288909/17000000000
5 14 20 -11302503923/1000000000
5 14 21 -425837188658661587/194520844437500000
5 14 22 3207265611793/81400000000
5 14 23 -33089669901453/251500000000
5 14 24 3551823057737/29000000000
5 14 25 -55557480473/360000000
5 14 26 711756363137/29000000000
5 14 27 536338167643/13000000000
5 15 15 679953617459877/530671100000000
5 15 16 144638136930545310276087/2493766710518378500000000
5 15 17 136217326181/256000000000
5 15 18 -2403537936172088467/3617760425000000000
5 15 19 1217838637379417/7121488000000000
5 15 20 -7375648347159497/111154768250000000
5 15 21 103839587459417/5306711000000000
5 15 22 184221454735023409117/288998344016500000000
5 15 23 -245373911299/168000000000
5 15 24 -137926325060839/339551104000000
5 15 25 -86370138890365801/44461907300000000
5 15 26 190007823623377161/444619073000000000
5 15 27 504528620149823/652296000000000
5 16 16 11357050869652567/6783300796875000
5 16 17 13306875219635735267/3617760425000000000
5 16 18 -4785689967766383/890186000000000
5 16 19 693542095951/286000000000
5 16 20 -10956882497/15600000000
5 16 21 -443615597989408968023317/9975066842073514000000000
5 16 22 24490379419784478109/7235520850000000000
5 16 23 -49206049216196231/4244388800000000
5 16 24 7400143878012594911/666928609500000000
5 16 25 -1820540442583/125750000000
5 16 26 693542095943/286000000000
5 16 27 6469017747/1628000000
5 17 17 7126033983/205000000
5 17 18 -4479875708461406741/88923814600000000
5 17 19 115776146171/5200000000
5 17 20 -2871083892569/407000000000
5 17 21 -131065300123/256000000000
5 17 22 124392715395509587633/3617760425000000000
5 17 23 -4370965499343/41000000000
5 17 24 8397285550838084473/111154768250000000
5 17 25 -37778238077169/286000000000
5 17 26 2335219279691/100600000000
5 17 27 16018388612729/407000000000
5 18 18 6472710329399/78000000000
5 18 19 -1347911185891/36500000000
5 18 20 86740208919/6625000000
5 18 21 2717618012375505421/1808880212500000000
5 18 22 -53062521860192597/890186000000000
5 18 23 74181020011732765663/444619073000000000
5 18 24 -2593022669021/35750000000
5 18 25 201845062683/1000000000
5 18 26 -67395559269/1825000000
5 18 27 -345202342741/5300000000
5 19 19 4977431169/250000000
5 19 20 -237063739/40000000
5 19 21 -1708121516035039/1780372000000000
5 19 22 6459661230441/286000000000
5 19 23 -21773449290039/286000000000
5 19 24 71764976637/1000000000
5 19 25 -2642535771559/29000000000
5 19 26 545200570249/37000000000
5 19 27 19174471/781250
5 20 20 32366038781/8500000000
5 20 21 174569445795872001/444619073000000000
5 20 22 -287287023077/26000000000
5 20 23 2515466829781/100600000000
5 20 24 441702924339/73000000000
5 20 25 1072615211221/37000000000
5 20 26 -42967802673/7250000000
5 20 27 -81943153419/7250000000
5 21 21 3668505624875703/2653355500000000
5 21 22 -1141253199867508256653/1155993376066000000000
5 21 23 434845678321/168000000000
5 21 24 -204814079798089863/233441384000000000
5 21 25 159781609213095243/62246670220000000
5 21 26 -180764220154468119/444619073000000000
5 21 27 -1303615125391/1630740000000
5 22 22 176979180387181350181/2966563548500000000
5 22 23 -10657012325716767733/93376553600000000
5 22 24 -127079047205278404289/1333857219000000000
5 22 25 -6837718229141/50300000000
5 22 26 8971420972913/286000000000
5 22 27 25021558670663/407000000000
5 23 23 741399375037/2125000000
5 23 24 -18946698712788359/81537000000000
5 23 25 17300815767709/40700000000
5 23 26 -30349510086481/407000000000
5 23 27 -11424006594171/89500000000
5 24 24 636527735143711/407000000000
5 24 25 -9054243123563/29000000000
5 24 26 -94904144777/13250000000
5 24 27 -645383091517/8500000000
5 25 25 3412742366317/6500000000
5 25 26 -22780480777/250000000
5 25 27 -173617126441/1125000000
5 26 26 721727519/36250000
5 26 27 116875457721/3400000000
5 27 27 168086978189/2500000000
6 0 0 11834227694077/40000000000
6 0 1 -516268941623/25000000000
6 0 2 -1787657898893479/5750600000000
6 0 3 -21145545035507/14376500000000
6 0 4 -526073407755238937/5306711000000000
6 0 5 825758721339/449265625000
6 0 6 1688712649556573887/5306711000000000
6 0 7 -7150631598403253/23002400000000
6 0 8 -169164360283961/115012000000000
6 0 9 -526073407728902007/5306711000000000
6 0 10 720545008995072002965813015539/1326589976728643314000000000
6 0 11 18392147072811/14376500000000
6 0 12 -6732061223/6000000000
6 0 13 -224402041/200000000
6 0 14 -14446278773783869052517121011/1326589976728643314000000000
6 0 15 17418666439053752069543/115599337606600000000
6 0 16 2839842715763507/132637150000000
6 0 17 -33399512974205445662298442163/331647494182160828500000000
6 0 18 -2415831136018024282437625627/9975066842073514000000000
6 0 19 -246079077577255539563/3617760425000000000
6 0 20 -26790025138801243867/233441384000000000
6 0 21 660606976410717/359412500000000
6 0 22 -66799025975605967456935585861/663294988364321657000000000
6 0 23 1688712649561460997/5306711000000000
6 0 24 -483166226714866644250171061/1995013368414702800000000
6 0 25 -61519769425005766673/904440106250000000
6 0 26 3552046236675878309/9044401062500000
6 0 27 -26790025144441648791/233441384000000000
6 1 1 8817664741/3250000000
6 1 2 114577602200056767/5306711000000000
6 1 3 538444480560401/5306711000000000
6 1 4 233291250433/33600000000
6 1 5 -36788657057829/265335550000000
6 1 6 -358121462779/16000000000
6 1 7 114577602247620541/5306711000000000
6 1 8 538444480055103/5306711000000000
6 1 9 41659151863/6000000000
6 1 10 -19640253290000133776679/577996688033000000000
6 1 11 -28492298043442325148418967/331647494182160828500000000
6 1 12 254417263/3000000000
6 1 13 254417263/3000000000
6 1 14 43916126607622967051/57799668803300000000
6 1 15 -7061904951988573/663185750000000
6 1 16 -200955030988199/130459200000000
6 1 17 35954380655180489185327479/4987533421036757000000000
6 1 18 57995466248540539987/3617760425000000000
6 1 19 8550213061467061/1778476292000000
6 1 20 3629601658331304299/444619073000000000
6 1 21 -7357731409049/53067110000000
6 1 22 35954380670225742974826469/4987533421036757000000000
6 1 23 -5729943404449/256000000000
6 1 24 28997733091828589829/1808880212500000000
6 1 25 2137553266691703581/444619073000000000
6 1 26 -196185583599871901/7121488000000000
6 1 27 3629601659291212811/444619073000000000
6 2 2 1045535799819183013/2653355500000000
6 2 3 12377748415786267/5306711000000000
6 2 4 860000799841/8000000000
6 2 5 3267288671584759/5306711000000000
6 2 6 -13556126506289/42000000000
6 2 7 83363275673321500116300719249/265317995345728662800000000
6 2 8 62789875131198518540808331/53063599069145732560000000
6 2 9 59678223717416300626799/577996688033000000000
6 2 10 -631775106951234689211079/577996688033000000000
6 2 11 -9730083837832803/5306711000000000
6 2 12 42457723969707992014853143/66329498836432165700000000
6 2 13 511562828396197/2653355500000000
6 2 14 5178277709582378358683/433497516024750000000
6 2 15 -16076698329518975651/108532812750000000
6 2 16 -5863212462895041253/333464304750000000
6 2 17 1067373638643837833697254677/9975066842073514000000000
6 2 18 8439337993749821501/42443888000000000
6 2 19 100757991378921598669/1333857219000000000
6 2 20 870259227093617/6794750000000
6 2 21 -247071459884833411470652333/132658997672864331400000000
6 2 22 506025811945674030158249557/7481300131555135500000000
6 2 23 -3289441387905783616834504069/9975066842073514000000000
6 2 24 19992097714002091477/36177604250000000
6 2 25 51637823491829031/890186000000000
6 2 26 -183258876751812585491/444619073000000000
6 2 27 37352396653214187827/444619073000000000
6 3 3 67995361740817/53067110000000
6 3 4 8513582869/16000000000
6 3 5 103839586515423/5306711000000000
6 3 6 -24537391079/16800000000
6 3 7 784873437802139669247176421/663294988364321657000000000
6 3 8 382260549913786438778991/663294988364321657000000000
6 3 9 9377640465344420279738869/19950133684147028000000000
6 3 10 -2997853604744715226601/433497516024750000000
6 3 11 -15291427/1500000000
6 3 12 1742861673795240037455611/663294988364321657000000000
6 3 13 -11316131/3000000000
6 3 14 54239301370697241161/935162516444391937500
6 3 15 -150221120988626807/226110026562500000
6 3 16 -1180103734094057/17784762920000000
6 3 17 368442908940654790213/577996688033000000000
6 3 18 -3448158142262271/8488777600000000
6 3 19 38001564645223169/88923814600000000
6 3 20 168176206284529/217432000000000
6 3 21 -11066692406946971386660039/663294988364321657000000000
6 3 22 923097494425524040466513/14962600263110271000000000
6 3 23 -15590232632355394796256239/9975066842073514000000000
6 3 24 8624155771348216521/1808880212500000000
6 3 25 304459659233581/1780372000000000
6 3 26 -863701387160568611/444619073000000000
6 3 27 57364139123021037/444619073000000000
6 4 4 712603398379/20500000000
6 4 5 -8191581291/16000000000
6 4 6 -2185482750143/20500000000
6 4 7 29839111873447065858241/288998344016500000000
6 4 8 9377640485036767441023179/19950133684147028000000000
6 4 9 353002400485582447/10610972000000000
6 4 10 -8613849086097080741/43413125100000000
6 4 11 -2219591218842273228612041/4987533421036757000000000
6 4 12 228566894452959226356673/623441677629594625000000
6 4 13 5477778311/16000000000
6 4 14 13306875226392084537/3617760425000000000
6 4 15 -13439627144590854839/266771443800000000
6 4 16 -574216777701/81400000000
6 4 17 124392715341487561763/3617760425000000000
6 4 18 20153485346016556883/266771443800000000
6 4 19 583804820023/25150000000
6 4 20 16018388610689/407000000000
6 4 21 -201349589301768169476071/311720838814797312500000
6 4 22 3500733044301406139/108532812750000000
6 4 23 -774112748113132743091/7235520850000000000
6 4 24 84282657203571151/890186000000000
6 4 25 6367688041419/286000000000
6 4 26 -3434385280341/26000000000
6 4 27 10574437968493/286000000000
6 5 5 917126406050143/663338875000000
6 5 6 8696913577/3360000000
6 5 7 -61767865269692017161532149/33164749418216082850000000
6 5 8 -2766673104291888411447101/165823747091080414250000000
6 5 9 -805398358474619414760653/1246883355259189250000000
6 5 10 -234309029398498323660540591/9975066842073514000000000
6 5 11 -22652382204437/1326677750000000
6 5 12 -26196470110395008706392627/663294988364321657000000000
6 5 13 -53615949/1000000000
6 5 14 -443615608418366239760237/9975066842073514000000000
6 5 15 2717618015808519581/1808880212500000000
6 5 16 43642361439718143/111154768250000000
6 5 17 -1141253198744166560607/1155993376066000000000
6 5 18 -204814083516562243/233441384000000000
6 5 19 -90382110128146219/222309536500000000
6 5 20 -86907674989139/108716000000000
6 5 21 27204844499428314327253493/663294988364321657000000000
6 5 22 -11116322438102265745695743/4987533421036757000000000
6 5 23 11808700413369673690526627/4987533421036757000000000
6 5 24 743801295418951841/72355208500000000
6 5 25 -1366497213985273/1424297600000000
6 5 26 798908047840099873/311233351100000000
6 5 27 -6813395012543064663/3112333511000000000
6 6 6 370699687613/1062500000
6 6 7 -3289441389522025334639391087/9975066842073514000000000
6 6 8 -15590232642888391471839099/9975066842073514000000000
6 6 9 -387056374042002153937/3617760425000000000
6 6 10 16638108702533048317/42443888000000000
6 6 11 100874576611/84000000000
6 6 12 -14759218459063027521680049/9975066842073514000000000
6 6 13 -127639883683/84000000000
6 6 14 -246030246254001761/21221944000000000
6 6 15 222543060353968793359/1333857219000000000
6 6 16 6288667066401/251500000000
6 6 17 -10657012322365244641/93376553600000000
6 6 18 -49340361275391/212335937500
6 6 19 -30349510095033/407000000000
6 6 20 -11424006594439/89500000000
6 6 21 2952175100734046366391639/1246883355259189250000000
6 6 22 -6397225819031329499/54381231500000000
6 6 23 10043087646352080153/28942083400000000
6 6 24 -2232519490773063353/11115476825000000
6 6 25 -1979404481459/26000000000
6 6 26 1351626232183/3179687500
6 6 27 -6617933980689/50300000000
6 7 7 2091071600795368891/5306711000000000
6 7 8 12377748420953111/5306711000000000
6 7 9 13760012803851/128000000000
6 7 10 -157943776695037306455561/144499172008250000000
6 7 11 -4865041921565753/2653355500000000
6 7 12 1023125656652527/5306711000000000
6 7 13 84915448072071303582873337/132658997672864331400000000
6 7 14 17260925708659890097/1444991720082500000
6 7 15 -128613586760324795107/868262502000000000
6 7 16 -7817616621634748003/444619073000000000
6 7 17 33735054144643640848134471/498753342103675700000000
6 7 18 79968390884226897223/144710417000000000
6 7 19 51637823506962193/890186000000000
6 7 20 37352396675431364407/444619073000000000
6 7 21 3267288665858447/5306711000000000
6 7 22 1067373639731401008872245453/9975066842073514000000000
6 7 23 -13556126513093/42000000000
6 7 24 8439337980846570737/42443888000000000
6 7 25 100757991477638219287/1333857219000000000
6 7 26 -91629438416140185731/222309536500000000
6 7 27 10443110733116119/81537000000000
6 8 8 3399768086873339/2653355500000000
6 8 9 136217325919/256000000000
6 8 10 -3997138145990835679223/577996688033000000000
6 8 11 -15291427/1500000000
6 8 12 -7544087/2000000000
6 8 13 1742861661530541326501573/663294988364321657000000000
6 8 14 289276273785373054419851/4987533421036757000000000
6 8 15 -2403537939344172433/3617760425000000000
6 8 16 -5900518673105411/88923814600000000
6 8 17 307699169948848562154447/4987533421036757000000000
6 8 18 1078019471400438263/226110026562500000
6 8 19 1217838637379417/7121488000000000
6 8 20 14341034873578761/111154768250000000
6 8 21 25959896673813/1326677750000000
6 8 22 368442908892050130201/577996688033000000000
6 8 23 -122686955479/84000000000
6 8 24 -17240790505273211/42443888000000000
6 8 25 38001564725929901/88923814600000000
6 8 26 -172740277515214627/88923814600000000
6 8 27 504528618845231/652296000000000
6 9 9 35630169917/1025000000
6 9 10 -172276981788809279587/868262502000000000
6 9 11 -1109795609107916067200371/2493766710518378500000000
6 9 12 87644452981/256000000000
6 9 13 365707031108204056892933/997506684207351400000000
6 9 14 26613750452887238091/7235520850000000000
6 9 15 -11199689287156630167/222309536500000000
6 9 16 -2871083888081/407000000000
6 9 17 14002932167237831069/434131251000000000
6 9 18 84282657328197191/890186000000000
6 9 19 1273537607483/57200000000
6 9 20 2883937626443/78000000000
6 9 21 -26213060077/51200000000
6 9 22 248785430791321584459/7235520850000000000
6 9 23 -1092741375009/10250000000
6 9 24 100767426580701962299/1333857219000000000
6 9 25 2335219281299/100600000000
6 9 26 -37778238082317/286000000000
6 9 27 16018388614763/407000000000
6 10 10 420412324759485800619/36177604250000000
6 10 11 1566039038967/128000000000
6 10 12 67871139553108609918912829/4987533421036757000000000
6 10 13 101806709336645506493169251/7481300131555135500000000
6 10 14 -33183212819965849/1130550132812500
6 10 15 24777945630800833/445093000000000
6 10 16 -13483295009179/214500000000
6 10 17 14567734951214279997/72355208500000000
6 10 18 -322418576570593950811/111154768250000000
6 10 19 -226396855327/9750000000
6 10 20 39037390499243/407000000000
6 10 21 -9372361189514036456491227/399002673682940560000000
6 10 22 1820966869390182657/9044401062500000
6 10 23 3327621740379216237/8488777600000000
6 10 24 -644837153167423182343/222309536500000000
6 10 25 -1660243599297/71500000000
6 10 26 341037319734027/503000000000
6 10 27 39037390514711/407000000000
6 11 11 5769039557/4500000000
6 11 12 13576900960607/1326677750000000
6 11 13 678845037489/66333887500000
6 11 14 -14324782217/256000000000
6 11 15 32377686614915037/72355208500000000
6 11 16 -14059980120237/4562203250000000
6 11 17 -19779215973/256000000000
6 11 18 -136718776627/41000000000
6 11 19 -44749115190423897/222309536500000000
6 11 20 -90691591/425000000
6 11 21 -22652382207869/1326677750000000
6 11 22 -19779216229/256000000000
6 11 23 201749153059/168000000000
6 11 24 -136718776459/41000000000
6 11 25 -44749115213255121/222309536500000000
6 11 26 8723843651/5250000000
6 11 27 -3627663661/17000000000
6 12 12 687868901135839/530671100000000
6 12 13 17705697228168195747409941/663294988364321657000000000
6 12 14 138728727909594643265487/4987533421036757000000000
6 12 15 -391664568998207269/434131251000000000
6 12 16 -6491186027883219/27788692062500000
6 12 17 2660612721582409206765431/2493766710518378500000000
6 12 18 -268295185897766727/72355208500000000
6 12 19 8375690020852423/18248813000000000
6 12 20 451615072576300241/444619073000000000
6 12 21 -53615949/1000000000
6 12 22 105119968692367212008543/124688335525918925000000
6 12 23 -127639883683/84000000000
6 12 24 -1474195788972012809/870099704000000000
6 12 25 479006047732787137/1333857219000000000
6 12 26 -14611016547335964839/9337000533000000000
6 12 27 211984500249829/277225800000000
6 13 13 859836126559437/663338875000000
6 13 14 2167636369181868361279/77930209703699328125000
6 13 15 -391664569426565347/434131251000000000
6 13 16 -19473558095098399/83366076187500000
6 13 17 131399961044422896038837/155860419407398656250000
6 13 18 -294839158126514849/174019940800000000
6 13 19 479006048002328497/1333857219000000000
6 13 20 44163437624263/57755375000000
6 13 21 -26196470110395008706392627/663294988364321657000000000
6 13 22 1064245088541279406128861/997506684207351400000000
6 13 23 -14759218460468336424483629/9975066842073514000000000
6 13 24 -536590371650823037/144710417000000000
6 13 25 1675138004526559/3649762600000000
6 13 26 -304396178220768841/194520844437500000
6 13 27 451615072656604017/444619073000000000
6 14 14 24228375202486883/14471041700000000
6 14 15 -4785689977558429/890186000000000
6 14 16 -602628536417/858000000000
6 14 17 3061297427507613823/904440106250000000
6 14 18 2466714630673019623/222309536500000000
6 14 19 2521971259/1040000000
6 14 20 1617254437159/407000000000
6 14 21 -443615597696942643878619/9975066842073514000000000
6 14 22 12245189720594315733/3617760425000000000
6 14 23 -246030246250756707/21221944000000000
6 14 24 4933429251122555981/444619073000000000
6 14 25 693542096801/286000000000
6 14 26 -3641080887677/251500000000
6 14 27 404313609493/101750000000
6 15 15 71199813789829/858000000000
6 15 16 138784334219/10600000000
6 15 17 -53062521868204271/890186000000000
6 15 18 -2828752023901/39000000000
6 15 19 -1347911186767/36500000000
6 15 20 -5523237487/84800000
6 15 21 679404502625010651/452220053125000000
6 15 22 -53062521919835059/890186000000000
6 15 23 222543060345976836457/1333857219000000000
6 15 24 -1037209069067/14300000000
6 15 25 -18464536823/500000000
6 15 26 14734689597609/73000000000
6 15 27 -172601171609/2650000000
6 16 16 32366038747/8500000000
6 16 17 -3160157249831/286000000000
6 16 18 88340585189/14600000000
6 16 19 -1185318693/200000000
6 16 20 -2825625977/250000000
6 16 21 43642361437488421/111154768250000000
6 16 22 -3160157250403/286000000000
6 16 23 12577334132801/503000000000
6 16 24 6050725019/1000000000
6 16 25 -85935605289/14500000000
6 16 26 214523041963/7400000000
6 16 27 -2825625977/250000000
6 17 17 431656537131891201/7235520850000000
6 17 18 -42359682297270775413/444619073000000000
6 17 19 2446751172791/78000000000
6 17 20 5004311730391/81400000000
6 17 21 -1389540303458597190091959/623441677629594625000000
6 17 22 1399108458447226663/36177604250000000
6 17 23 -12794451631851661199/108762463000000000
6 17 24 18220382925226817719/222309536500000000
6 17 25 6459661229289/286000000000
6 17 26 -13675436454753/100600000000
6 17 27 16036328054859/407000000000
6 18 18 39782983401839/25437500000
6 18 19 -94904142393/13250000000
6 18 20 -645383089137/8500000000
6 18 21 185950323673849939/18088802125000000
6 18 22 18220382953233686197/222309536500000000
6 18 23 -44650389895488567079/222309536500000000
6 18 24 -3782285201563/125750000000
6 18 25 2619421647577/36500000000
6 18 26 -7243394503/23200000
6 18 27 3551823055699/29000000000
6 19 19 9954862329/500000000
6 19 20 146094322087/4250000000
6 19 21 -6832486055683389/7121488000000000
6 19 22 587241929883/26000000000
6 19 23 -21773449283461/286000000000
6 19 24 2619421643927/36500000000
6 19 25 109040114109/7400000000
6 19 26 -264253577089/2900000000
6 19 27 142351272699/5800000000
6 20 20 168086978099/2500000000
6 20 21 -6813395006153072801/3112333511000000000
6 20 22 4009082014733/101750000000
6 20 23 -129256523023/982421875
6 20 24 110994470363/906250000
6 20 25 71175636369/2900000000
6 20 26 -3472342529/22500000
6 20 27 268169083891/6500000000
6 21 21 917126406114697/663338875000000
6 21 22 -1141253201023501632719/1155993376066000000000
6 21 23 217422839173/84000000000
6 21 24 -204814077718339351/233441384000000000
6 21 25 -36152844126048229/88923814600000000
6 21 26 7989080468898673357/3112333511000000000
6 21 27 -260723025648959/326148000000000
6 22 22 4316565374647251601/72355208500000000
6 22 23 -10657012327669186581/93376553600000000
6 22 24 -1323740073915116141/13894346031250000
6 22 25 8971420976917/286000000000
6 22 26 -34188591152727/251500000000
6 22 27 5004311733727/81400000000
6 23 23 92674921903/265625000
6 23 24 -3789339740078947/16307400000000
6 23 25 -3034951011253/40700000000
6 23 26 173008157719421/407000000000
6 23 27 -22848013195681/179000000000
6 24 24 636527734501057/407000000000
6 24 25 -379616576511/53000000000
6 24 26 -9054243117359/29000000000
6 24 27 -1290766181317/17000000000
6 25 25 9954862341/500000000
6 25 26 -1321267886137/14500000000
6 25 27 584377288911/17000000000
6 26 26 853185591761/1625000000
6 26 27 -34723425299/225000000
6 27 27 168086978189/2500000000
7 0 0 410759701/325000000
7 0 1 -1098477/40000000000
7 0 2 -1098479/40000000000
7 0 3 36745911/1797062500000
7 0 4 313166936277/5306711000000000
7 0 5 313167094377/5306711000000000
7 0 6 -274619/10000000000
7 0 7 1175869209/57506000000000
7 0 8 6263360629/106134220000000
7 0 9 587937617/28753000000000
7 0 10 2039560545059/572024836280000000
7 0 11 14332163639574556598593/331647494182160828500000000
7 0 12 2031808901152027/144499172008250000000
7 0 13 7166064297772754236209/165823747091080414250000000
7 0 14 78291642601/1326677750000000
7 0 15 8127250954686529/577996688033000000000
7 0 16 28664246952118159330069/663294988364321657000000000
7 0 17 313167334149/5306711000000000
7 0 18 78291646033/1326677750000000
7 0 19 8127219314772717/577996688033000000000
7 1 1 15793955763/12500000000
7 1 2 -459277309/28753000000000
7 1 3 -17425540579/1326677750000000
7 1 4 -7273867/168000000000
7 1 5 -1982171/16000000000
7 1 6 -1837109141/115012000000000
7 1 7 -69702358941/5306711000000000
7 1 8 -259781/6000000000
7 1 9 -1711005544991294443601/1326589976728643314000000000
7 1 10 -1540237073037581/288998344016500000000
7 1 11 557093416808689/288998344016500000000
7 1 12 -14756189011/1326371500000000
7 1 13 -2700514660937948731/62344167762959462500000
7 1 14 -95937105815265496159/9975066842073514000000000
7 1 15 -21919474008313/3617760425000000000
7 1 16 -216041090221509509761/4987533421036757000000000
7 1 17 -31714721/256000000000
7 1 18 -19187271891702337611/1995013368414702800000000
7 1 19 -684976177531/113055013281250000
7 2 2 15793955763/12500000000
7 2 3 -69702254541/5306711000000000
7 2 4 -1982171/16000000000
7 2 5 -3636931/84000000000
7 2 6 -459279567/28753000000000
7 2 7 -855483508922907862439/663294988364321657000000000
7 2 8 -191873011539892240883/19950133684147028000000000
7 2 9 -17425597779/1326677750000000
7 2 10 -924148040140001/173399006409900000000
7 2 11 -648123296401750256593/14962600263110271000000000
7 2 12 -10959519938531/1808880212500000000
7 2 13 1114229446713481/577996688033000000000
7 2 14 -3636931/84000000000
7 2 15 -94438345087/8488777600000000
7 2 16 -162031025676782515657/3740650065777567750000000
7 2 17 -95936651924835832753/9975066842073514000000000
7 2 18 -6342943/51200000000
7 2 19 -21919104515783/3617760425000000000
7 3 3 20214884473/16000000000
7 3 4 11712211/41000000000
7 3 5 11712219/41000000000
7 3 6 -1710944514174247156073/1326589976728643314000000000
7 3 7 926445539104143/144499172008250000000
7 3 8 161489403219/10610972000000000
7 3 9 2779353641834117/433497516024750000000
7 3 10 -107190683981/27133203187500000
7 3 11 64798931229887/3617760425000000000
7 3 12 -20558678267863/1333857219000000000
7 3 13 32399682680569/1808880212500000000
7 3 14 322975608591/21221944000000000
7 3 15 -256983699091/16673215237500000
7 3 16 123742696099787/434131251000000000
7 3 17 129598544370459/7235520850000000000
7 3 18 64799120980633/3617760425000000000
7 3 19 -39681573761/890186000000000
7 4 4 10747598301/8500000000
7 4 5 21637933/21000000000
7 4 6 -191873269326415103601/19950133684147028000000000
7 4 7 161489403219/10610972000000000
7 4 8 18923990111/652296000000000
7 4 9 64798931229887/3617760425000000000
7 4 10 -20558678267863/1333857219000000000
7 4 11 62276558925149/1333857219000000000
7 4 12 -25806371/407000000000
7 4 13 3293972653163/88923814600000000
7 4 14 16469767453497/444619073000000000
7 4 15 -30847951/503000000000
7 4 16 113845585884347/111154768250000000
7 4 17 1646985769151/44461907300000000
7 4 18 138724360129/1780372000000000
7 4 19 -50674491/286000000000
7 5 5 107475983/85000000
7 5 6 -95937209854669342099/9975066842073514000000000
7 5 7 32399682680569/1808880212500000000
7 5 8 3293972653163/88923814600000000
7 5 9 322975608591/21221944000000000
7 5 10 -256983699091/16673215237500000
7 5 11 16469767453497/444619073000000000
7 5 12 -30847951/503000000000
7 5 13 31138420789841/666928609500000000
7 5 14 6308000047/217432000000000
7 5 15 -25806371/407000000000
7 5 16 227691142681331/222309536500000000
7 5 17 554896105237/7121488000000000
7 5 18 8234915406537/222309536500000000
7 5 19 -4606773/26000000000
7 6 6 15793955761/12500000000
7 6 7 -8712799301/663338875000000
7 6 8 -31714721/256000000000
7 6 9 -17425599781/1326677750000000
7 6 10 -1540233359471031/288998344016500000000
7 6 11 -2700516130993523221/62344167762959462500000
7 6 12 -10959474130079/1808880212500000000
7 6 13 -216041214761915725357/4987533421036757000000000
7 6 14 -6342943/51200000000
7 6 15 -21919393936617/3617760425000000000
7 6 16 1114180842053469/577996688033000000000
7 6 17 -3636931/84000000000
7 6 18 -7273867/168000000000
7 6 19 -472197906731/42443888000000000
7 7 7 323438151563/256000000000
7 7 8 11712219/41000000000
7 7 9 3705779663856481/577996688033000000000
7 7 10 -686022667901/173652500400000000
7 7 11 129597965528791/7235520850000000000
7 7 12 -685288792489/44461907300000000
7 7 13 123742713325073/434131251000000000
7 7 14 64799410401467/3617760425000000000
7 7 15 -39681573761/890186000000000
7 7 16 129598544370459/7235520850000000000
7 7 17 11712223/41000000000
7 7 18 64595770729/4244388800000000
7 7 19 -5139671185217/333464304750000000
7 8 8 107475983/85000000
7 8 9 129597965528791/7235520850000000000
7 8 10 -685288792489/44461907300000000
7 8 11 10379420997679/222309536500000000
7 8 12 -12903177/203500000000
7 8 13 227691136407651/222309536500000000
7 8 14 554896995423/7121488000000000
7 8 15 -50674491/286000000000
7 8 16 1646985769151/44461907300000000
7 8 17 21637937/21000000000
7 8 18 8234898676249/222309536500000000
7 8 19 -1927997/31437500000
7 9 9 323438151561/256000000000
7 9 10 -571685316059/144710417000000000
7 9 11 1649902383293/5788416680000000
7 9 12 -39681573761/890186000000000
7 9 13 64799410401467/3617760425000000000
7 9 14 11712223/41000000000
7 9 15 -6852894271517/444619073000000000
7 9 16 64799120980633/3617760425000000000
7 9 17 64595770729/4244388800000000
7 9 18 11712219/41000000000
7 9 19 -6852891516103/444619073000000000
7 10 10 44985635273153/35607440000000
7 10 11 -39681573761/890186000000000
7 10 12 50674777/429000000000
7 10 13 -39681573761/890186000000000
7 10 14 -6852894271517/444619073000000000
7 10 15 4606799/39000000000
7 10 16 -39681573761/890186000000000
7 10 17 -5139671185217/333464304750000000
7 10 18 -6852891516103/444619073000000000
7 10 19 3378319/28600000000
7 11 11 2307466393936177/1824881300000000
7 11 12 -253373027/858000000000
7 11 13 554896995423/7121488000000000
7 11 14 45538232362297/44461907300000000
7 11 15 -4606773/26000000000
7 11 16 138724360129/1780372000000000
7 11 17 8234898676249/222309536500000000
7 11 18 45538236377459/44461907300000000
7 11 19 -50674499/286000000000
7 12 12 33491731907/26500000000
7 12 13 -50674491/286000000000
7 12 14 -4606773/26000000000
7 12 15 6932999/14600000000
7 12 16 -50674491/286000000000
7 12 17 -1927997/31437500000
7 12 18 -50674499/286000000000
7 12 19 474863/1000000000
7 13 13 5768665985062989/4562203250000000
7 13 14 10379448419713/222309536500000000
7 13 15 -23033917/78000000000
7 13 16 554896105237/7121488000000000
7 13 17 227691183876087/222309536500000000
7 13 18 16469793432283/444619073000000000
7 13 19 -50674499/286000000000
7 14 14 107475983/85000000
7 14 15 -5161273/81400000000
7 14 16 8234915406537/222309536500000000
7 14 17 16469793432283/444619073000000000
7 14 18 21637939/21000000000
7 14 19 -3855993/62875000000
7 15 15 6698346381/5300000000
7 15 16 -4606773/26000000000
7 15 17 -50674499/286000000000
7 15 18 -3855993/62875000000
7 15 19 6932999/14600000000
7 16 16 2307466393936177/1824881300000000
7 16 17 15569143409131/333464304750000000
7 16 18 2075880973729/44461907300000000
7 16 19 -84457689/286000000000
7 17 17 10747598301/8500000000
7 17 18 3784798357/130459200000000
7 17 19 -25806367/407000000000
7 18 18 10747598301/8500000000
7 18 19 -12903183/203500000000
7 19 19 16745865953/13250000000


==> anc/m3check.py <==
"""Independent float recomputation (own code, written from the paper's definitions) of
E1, lambda_min(M_3(B)) and B(f) for H = |p|^2/2 + 2 sum(q_i^2-1)^2 - sum_{i<j} q_i^2 q_j^2,
psi = lowest eigenfunction in the parity class (odd q1, even q2, even q3).
Hermite basis of frequency w; operators from ladder matrices in a padded 1D basis; the 84 vectors m psi,
m = q^a p^b (q's left), |a|+|b| <= 3; M_ab = <m_a psi, m_b psi>."""
import sys, itertools, numpy as np, scipy.sparse as sp, scipy.sparse.linalg as sla
from fractions import Fraction as Fr
w=float(sys.argv[1]); Ne=int(sys.argv[2]); PAR=tuple(int(x) for x in (sys.argv[3] if len(sys.argv)>3 else "100")); Nb=2*Ne+12
n=np.arange(Nb-1); a=np.diag(np.sqrt(n+1.0),1)           # annihilation
q=(a+a.T)/np.sqrt(2*w); p=1j*np.sqrt(w/2)*(a.T-a)
def sub(M,par): ix=np.arange(par,2*Ne,2); return M[np.ix_(ix,ix)]
q2=q@q; q4=q2@q2; p2=(p@p).real
blocks=[]
for par in PAR:
    Q2=sub(q2,par).real; Q4=sub(q4,par).real; P2=sub(p2,par); I=np.eye(Ne)
    blocks.append(dict(h=0.5*P2+2*(Q4-2*Q2+I),Q2=Q2,I=I))
def kron3(A,B,C): return sp.kron(sp.kron(sp.csr_matrix(A),sp.csr_matrix(B)),sp.csr_matrix(C))
b0,b1,b2=blocks
H=kron3(b0["h"],b1["I"],b2["I"])+kron3(b0["I"],b1["h"],b2["I"])+kron3(b0["I"],b1["I"],b2["h"])
H=H-kron3(b0["Q2"],b1["Q2"],b2["I"])-kron3(b0["Q2"],b1["I"],b2["Q2"])-kron3(b0["I"],b1["Q2"],b2["Q2"])
ev,V=sla.eigsh(H.tocsc(),k=2,sigma=1.5,which="LM"); o=np.argsort(ev)
E1=ev[o[0]]; psi_s=V[:,o[0]].reshape(Ne,Ne,Ne)
print(f"Ne={Ne} w={w}: lowest two in class {PAR}: {ev[o[0]]:.12f} {ev[o[1]]:.8f}")
psi=np.zeros((Nb,Nb,Nb),complex)
ix=[np.arange(par,2*Ne,2) for par in PAR]
psi[np.ix_(ix[0],ix[1],ix[2])]=psi_s; psi/=np.linalg.norm(psi)
# 84 monomials, vectors m psi
mons=[m for m in itertools.product(range(4),repeat=6) if sum(m)<=3]
def op1(ai,bi): return np.linalg.matrix_power(q,ai)@np.linalg.matrix_power(p,bi)
vecs={}
for m in mons:
    X=psi
    for ax in range(3):
        O=op1(m[ax],m[3+ax])
        if m[ax] or m[3+ax]: X=np.moveaxis(np.tensordot(O,X,axes=([1],[ax])),0,ax)
    vecs[m]=X.ravel()
Vm=np.array([vecs[m] for m in mons])
M=Vm.conj()@Vm.T; M=0.5*(M+M.conj().T)
lam=np.linalg.eigvalsh(M)
print(f"lambda_min(M_3) = {lam[0]:.10e}   lambda_max = {lam[-1]:.6e}")
# B(f) with f from the paper (Eq. 2): sum_e f_e ||p^{e/2} psi||^2
f={(6,0,0):Fr(119045273,1350000000),(0,6,0):Fr(119072651,1350000000),(0,0,6):Fr(11906231,135000000),
   (4,2,0):Fr(-149982839,900000000),(0,4,2):Fr(-18750187,112500000),(2,0,4):Fr(-18748207,112500000),
   (2,4,0):Fr(1,90000),(0,2,4):Fr(1,90000),(4,0,2):Fr(1,90000),(2,2,2):Fr(52977461,225000000)}
Bf=sum(float(c)*np.vdot(vecs[(0,0,0)+tuple(x//2 for x in e)],vecs[(0,0,0)+tuple(x//2 for x in e)]).real for e,c in f.items())
print(f"B(f) = {Bf:.10f}")


==> anc/rig3x.py <==
"""Rigorous K=3 theorem pieces at A=2 (ball arithmetic).  Combines
  rig2  : rho (gap), psi~ in A1g, Temple enclosure of E0, sin(psi~,psi)
  lemma : sum_{|m|<=3} ||m u||^2 <= C <u,(H+c)^3 u> + D||u||^2   (exact certificate lemmaT3_A{A}_c{c}.txt, from exactT3.py)
  here  : r1=||(H-E0)psi~||, r2=||(H-E0)^2 psi~||  =>  eps_X^2 >= sum_m ||m(psi~ - psi)||^2
          M~ = M_3(B~) in balls (basis i^{|b|} q^a p^b, real), certified lambda_min(M~) >= t by LDL inertia
          => lambda_min(M_3(B)) >= (sqrt(t) - eps_X)^2 > 0
          and B(f) <= B~(f) + err for the certified witness f (certK3_A{A}.txt) => tau* = B(f)/|l(f)|.
Usage: python3 rig3.py A w N1 Ne c"""
import sys, itertools, time, numpy as np, scipy.sparse as sp, scipy.sparse.linalg as sla, re
from fractions import Fraction
from flint import arb, arb_mat, fmpq, ctx
ctx.prec=200; t0=time.time()
Aq=Fraction(sys.argv[1]); wq=Fraction(sys.argv[2]); N1=int(sys.argv[3]); Ne=int(sys.argv[4]); cq=Fraction(sys.argv[5]); PAR=tuple(int(x) for x in sys.argv[6])
F2A=lambda x: arb(fmpq(Fraction(x).numerator,Fraction(x).denominator))
A=F2A(Aq); w=F2A(wq); cc=F2A(cq); half=arb(fmpq(1,2))
def ladder_ball(D):
    Q=arb_mat(D,D); Pr=arb_mat(D,D)                     # q and  P^ = sqrt(w/2)(a^dag - a)  (p = i P^)
    for n in range(1,D):
        s=arb(n).sqrt(); Q[n-1,n]=s/(2*w).sqrt(); Q[n,n-1]=Q[n-1,n]
        Pr[n,n-1]=s*(w/2).sqrt(); Pr[n-1,n]=-s*(w/2).sqrt()
    return Q,Pr
def evensub(M,Ns,par=0):
    idx=list(range(par,2*Ns,2)); return arb_mat([[M[i,j] for j in idx] for i in idx])
def ldl_negcount(M):
    n=M.nrows(); A_=[[M[i,j] for j in range(n)] for i in range(n)]; neg=0
    for k in range(n):
        d=A_[k][k]
        if d.contains(0): return None
        if d<0: neg+=1
        for i in range(k+1,n):
            f=A_[i][k]/d
            if f!=0:
                for j in range(k+1,n): A_[i][j]-=f*A_[k][j]
    return neg
def ident(n): return arb_mat([[arb(1) if i==j else arb(0) for j in range(n)] for i in range(n)])
# ---------------- (1) rho : 1D lower bounds for the two lowest levels of h~ in each parity ----------------
Nx=N1+2; Q,Pr=ladder_ball(2*Nx+10); c1=(2*A+w*w/2)**2/(4*(A-1))-A; lev={}
for par in (0,1):
    q2=evensub(Q*Q,Nx,par); q4=evensub(Q*Q*Q*Q,Nx,par); p2=evensub(Pr*Pr*(-1),Nx,par)
    ht=p2*half+q4*(A-1)-q2*(2*A)+ident(Nx)*A
    alpha=w*(2*N1+par+half)-c1                                   # h0 >= w(2N1+par+1/2) on the truncated-away states
    F1=arb_mat(Nx,Nx)
    for i in range(Nx):
        for j in range(Nx):
            if i<N1 or j<N1: F1[i,j]=ht[i,j]
            elif i==j: F1[i,j]=alpha
    fl=np.linalg.eigvalsh(np.array([[float(F1[i,j].mid()) for j in range(Nx)] for i in range(Nx)]))
    t_0=F2A(Fraction(fl[0]-1e-9).limit_denominator(10**12)); t_1=F2A(Fraction(fl[1]-1e-9).limit_denominator(10**12))
    assert ldl_negcount(F1-ident(Nx)*t_0)==0 and ldl_negcount(F1-ident(Nx)*t_1)==1 and alpha>t_1
    lev[par]=(t_0,t_1)
base=sum((lev[p][0] for p in PAR),arb(0)); rho=base+min(lev[p][1]-lev[p][0] for p in PAR)   # H >= H_sep; 2nd sector level of H_sep
print(f"(1) sector PAR={PAR}, sym q2<->q3: 1D bounds even {[float(x.mid()) for x in lev[0]]}, odd {[float(x.mid()) for x in lev[1]]}"
      f"\n    rho >= {rho.lower().str(15,radius=False)} (certified lower bound for the 2nd level in the sector)  ({time.time()-t0:.0f}s)",flush=True)
# ---------------- (2) psi~ ----------------
def fladder(D):
    a=np.diag(np.sqrt(np.arange(1,D)),1); ww=float(wq); return (a+a.T)/np.sqrt(2*ww), 1j*np.sqrt(ww/2)*(a.T-a)
def k3(X,Y,Z): return sp.kron(sp.kron(sp.csr_matrix(X),sp.csr_matrix(Y)),sp.csr_matrix(Z)).tocsr()
Af=float(Aq); fq,fp=fladder(2*Ne+10); I=np.eye(Ne)
def fops(par):
    ix=np.arange(par,2*Ne,2); return (fq@fq)[np.ix_(ix,ix)],(fq@fq@fq@fq)[np.ix_(ix,ix)],(fp@fp).real[np.ix_(ix,ix)]
fo=[fops(p) for p in PAR]
hh=[0.5*f[2]+Af*(f[1]-2*f[0]+I) for f in fo]
He=k3(hh[0],I,I)+k3(I,hh[1],I)+k3(I,I,hh[2])-(k3(fo[0][0],fo[1][0],I)+k3(fo[0][0],I,fo[2][0])+k3(I,fo[1][0],fo[2][0]))
assert PAR[1]==PAR[2]
keys=[(i,j,k) for i in range(Ne) for (j,k) in itertools.combinations_with_replacement(range(Ne),2)]; r=[];c=[];v=[]
for col,(i,j,k) in enumerate(keys):
    Pm=set([(j,k),(k,j)])
    for (x,y) in Pm: r.append((i*Ne+x)*Ne+y); c.append(col); v.append(1/np.sqrt(len(Pm)))
S=sp.csr_matrix((v,(r,c)),shape=(Ne**3,len(keys)))
evs,V=sla.eigsh((S.T@He@S).tocsc(),k=2,sigma=-10,which='LM'); o=np.argsort(evs); mu=evs[o[0]]
cf=(S@V[:,o[0]]).reshape(Ne,Ne,Ne); val={t:cf[t] for t in keys}
print(f"    float Ritz in sector: Ne={Ne}, dim={len(keys)}, levels {evs[o][0]:.10f} {evs[o][1]:.8f}",flush=True)
toq=lambda x: arb(fmpq(*Fraction(float(x)).as_integer_ratio()))
muq=toq(mu)
# ---------------- tensors on Ns = Ne+4 even slots ----------------
Ns=Ne+4; Q,Pr=ladder_ball(2*Ns+10)
Q2p={p:evensub(Q*Q,Ns,p) for p in (0,1)}; H1p={p:evensub(Pr*Pr*(-1),Ns,p)*half+(evensub(Q*Q*Q*Q,Ns,p)-Q2p[p]*2)*A+ident(Ns)*A for p in (0,1)}
def zeros(n): return [[[arb(0)]*n for _ in range(n)] for _ in range(n)]
T=zeros(Ns)
for i in range(Ne):
    for j in range(Ne):
        for k in range(Ne): T[i][j][k]=toq(val[(i,)+tuple(sorted((j,k)))])
def mode(M,X,ax,n):
    get=lambda a,b,c: (a,b,c) if ax==0 else ((b,a,c) if ax==1 else (b,c,a))
    Xm=arb_mat(n,n*n)
    for a in range(n):
        for b in range(n):
            for c in range(n):
                i,j,k=get(a,b,c); Xm[a,b*n+c]=X[i][j][k]
    Ym=M*Xm; R=zeros(n)
    for a in range(n):
        for b in range(n):
            for c in range(n):
                i,j,k=get(a,b,c); R[i][j][k]=Ym[a,b*n+c]
    return R
def axpy(X,Y,s,n): return [[[X[i][j][k]+s*Y[i][j][k] for k in range(n)] for j in range(n)] for i in range(n)]
def applyH(X):
    R=zeros(Ns)
    for ax in range(3): R=axpy(R,mode(H1p[PAR[ax]],X,ax,Ns),arb(1),Ns)
    for (i_,j_) in [(0,1),(0,2),(1,2)]: R=axpy(R,mode(Q2p[PAR[j_]],mode(Q2p[PAR[i_]],X,i_,Ns),j_,Ns),arb(-1),Ns)
    return R
dot=lambda X,Y,n: sum((X[i][j][k]*Y[i][j][k] for i in range(n) for j in range(n) for k in range(n)),arb(0))
nn=dot(T,T,Ns)
R1=axpy(applyH(T),T,-muq,Ns); R2=axpy(applyH(R1),R1,-muq,Ns)          # (H-mu)psi, (H-mu)^2 psi  (exact: support within Ne+4)
HT=axpy(R1,T,muq,Ns); eta=dot(T,HT,Ns)/nn
a1=(dot(R1,R1,Ns)/nn).sqrt(); a2=(dot(R2,R2,Ns)/nn).sqrt()
assert eta<rho
E0lo=eta-a1*a1/(rho-eta); E0hi=eta; s2=(eta-E0lo)/(rho-eta); s=s2.sqrt()
dE=max(abs(muq-E0lo).upper(),abs(muq-E0hi).upper())                # |mu - E0| <= dE  (E0lo <= E0 <= E0hi)
r1=a1+dE; r2=a2+2*dE*a1+dE*dE
print(f"(2) E (lowest in sector) in [{E0lo.lower().str(25,radius=False)}, {E0hi.upper().str(25,radius=False)}], sin <= {float(s.upper()):.3e}, r1 <= {float(r1.upper()):.3e}, r2 <= {float(r2.upper()):.3e}  ({time.time()-t0:.0f}s)",flush=True)
# ---------------- (3) eps_X from the lemma ----------------
lem=open(f"lemmaT3_A{sys.argv[1]}_c{sys.argv[5]}.txt").readline()
Cl=F2A(Fraction(re.search(r"C=(\S+)",lem).group(1))); Dl=F2A(Fraction(re.search(r"D=(\S+)",lem).group(1)))
K=(rho+cc)/(rho-E0hi)
phiT3=K**3*r1*r2                                                   # <phi,(H+c)^3 phi> <= ||T phi|| ||T^2 phi|| <= K^3 r1 r2
omc=1-(1-s2).sqrt()                                                # 1 - cos(theta)
dT3=(phiT3.sqrt()+omc*(E0hi+cc)**arb(fmpq(3,2)))**2                # <delta,(H+c)^3 delta>,  delta = psi~ - psi
dn=s+omc
epsX=(Cl*dT3+Dl*dn*dn).sqrt()
print(f"(3) lemma C={float(Cl.mid())}, D={float(Dl.mid())}; K={float(K.mid()):.3f}; <phi,T^3 phi> <= {float(phiT3.upper()):.3e}; eps_X <= {float(epsX.upper()):.3e}",flush=True)
# ---------------- (4) M~ in balls ----------------
from weyl3 import monos_upto, mul, dag, cmul
from fractions import Fraction as Fr
IP=[(Fr(1),Fr(0)),(Fr(0),Fr(1)),(Fr(-1),Fr(0)),(Fr(0),Fr(-1))]
MON=monos_upto(3); vv=lambda m: {m:IP[sum(m[3:])%4]}
prod={}; need=set()
for a,ma in enumerate(MON):
    da=dag(vv(ma))
    for b in range(a,len(MON)):
        E=mul(da,vv(MON[b])); P={}
        for m,cv in E.items():
            if any((m[l]+m[l+3])%2 for l in range(3)): continue        # zero on psi~ (definite parity in each axis)
            rr=cmul(cv,IP[(-sum(m[3:]))%4]); assert rr[1]==0; P[m]=rr[0]*(-1)**sum(m[3:]); need.add(m)
        prod[(a,b)]=P
print(f"(4) {len(need)} moments of psi~ needed ({time.time()-t0:.0f}s)",flush=True)
Te=[[[T[i][j][k] for k in range(Ne)] for j in range(Ne)] for i in range(Ne)]
Q,Pr=ladder_ball(2*Ne+22); cache={}
def op1(a,b,par):
    if (a,b,par) not in cache:
        M=ident(2*Ne+22)
        for _ in range(a): M=M*Q
        for _ in range(b): M=M*Pr
        cache[(a,b,par)]=evensub(M,Ne,par)
    return cache[(a,b,par)]
mom={}
for m in sorted(need):
    X=Te
    for l in range(3):
        if m[l] or m[l+3]: X=mode(op1(m[l],m[l+3],PAR[l]),X,l,Ne)
    mom[m]=dot(Te,X,Ne)/nn
nM=len(MON); Mt=arb_mat(nM,nM)
for (a,b),P in prod.items():
    x=sum((F2A(cv)*mom[m] for m,cv in P.items()),arb(0)); Mt[a,b]=x; Mt[b,a]=x
Mf=np.array([[float(Mt[i,j].mid()) for j in range(nM)] for i in range(nM)]); lf=np.linalg.eigvalsh(Mf)
tq=F2A(Fraction(lf[0]*(1-1e-6)).limit_denominator(10**15))
negc=ldl_negcount(Mt-ident(nM)*tq)
print(f"    float lam_min(M~)={lf[0]:.8e}, lam_max={lf[-1]:.4e}; certified lam_min(M~) >= {float(tq.mid()):.8e}: {negc==0}  ({time.time()-t0:.0f}s)",flush=True)
assert negc==0
lamB=(tq.sqrt()-epsX)**2
print(f"==> lambda_min(M_3(B)) >= {float(lamB.lower()):.6e}   {'> 0: FULL RANK CERTIFIED' if lamB.lower()>0 and tq.sqrt()>epsX else 'NOT CERTIFIED'}",flush=True)
# ---------------- (5) B(f) upper bound and tau ----------------
txt=open(f"certK3_A{Aq}.txt").read()
sec=txt.split("# witness f coefficients on p^e:\n")[1].split("#")[0]
fw={tuple(int(x) for x in re.findall(r"\d+",ln.split(")")[0])):Fraction(ln.split(")")[1].strip()) for ln in sec.strip().splitlines()}
lf_=Fraction(re.search(r"l\(f\) = (\S+)",txt).group(1))
Bt=arb(0); err=arb(0); idx={m:i for i,m in enumerate(MON)}
for e,cfv in fw.items():
    beta=tuple(x//2 for x in e); m=(0,0,0)+beta; i=idx[m]                 # p^e = (p^beta)^dag p^beta,  M~[i,i] = ||p^beta psi~||^2
    Bt+=F2A(cfv)*Mt[i,i]; err+=abs(F2A(cfv))*epsX*(2*Mt[i,i].sqrt()+epsX)
Bup=Bt+err; tau=Bup/F2A(-lf_)
print(f"(5) B~(f) = {float(Bt.mid()):.10f}, |B(f)-B~(f)| <= {float(err.upper()):.3e}, l(f) = {float(lf_):.6e}  =>  L = B + tau*Delta has L(f)<0 for tau > {float(tau.upper()):.6f}  ({time.time()-t0:.0f}s)")


==> anc/rigclass.py <==
"""CLASS VERSION (no permutation symmetry): certify the lowest eigenvalue of H in a full parity class.
Rigorous K=3 theorem pieces at A=2 (ball arithmetic).  Combines
  rig2  : rho (gap), psi~ in A1g, Temple enclosure of E0, sin(psi~,psi)
  lemma : sum_{|m|<=3} ||m u||^2 <= C <u,(H+c)^3 u> + D||u||^2   (exact certificate lemmaT3_A{A}_c{c}.txt, from exactT3.py)
  here  : r1=||(H-E0)psi~||, r2=||(H-E0)^2 psi~||  =>  eps_X^2 >= sum_m ||m(psi~ - psi)||^2
          M~ = M_3(B~) in balls (basis i^{|b|} q^a p^b, real), certified lambda_min(M~) >= t by LDL inertia
          => lambda_min(M_3(B)) >= (sqrt(t) - eps_X)^2 > 0
          and B(f) <= B~(f) + err for the certified witness f (certK3_A{A}.txt) => tau* = B(f)/|l(f)|.
Usage: python3 rig3.py A w N1 Ne c"""
import sys, itertools, time, numpy as np, scipy.sparse as sp, scipy.sparse.linalg as sla, re
from fractions import Fraction
from flint import arb, arb_mat, fmpq, ctx
ctx.prec=200; t0=time.time()
Aq=Fraction(sys.argv[1]); wq=Fraction(sys.argv[2]); N1=int(sys.argv[3]); Ne=int(sys.argv[4]); cq=Fraction(sys.argv[5]); PAR=tuple(int(x) for x in sys.argv[6])
F2A=lambda x: arb(fmpq(Fraction(x).numerator,Fraction(x).denominator))
A=F2A(Aq); w=F2A(wq); cc=F2A(cq); half=arb(fmpq(1,2))
def ladder_ball(D):
    Q=arb_mat(D,D); Pr=arb_mat(D,D)                     # q and  P^ = sqrt(w/2)(a^dag - a)  (p = i P^)
    for n in range(1,D):
        s=arb(n).sqrt(); Q[n-1,n]=s/(2*w).sqrt(); Q[n,n-1]=Q[n-1,n]
        Pr[n,n-1]=s*(w/2).sqrt(); Pr[n-1,n]=-s*(w/2).sqrt()
    return Q,Pr
def evensub(M,Ns,par=0):
    idx=list(range(par,2*Ns,2)); return arb_mat([[M[i,j] for j in idx] for i in idx])
def ldl_negcount(M):
    n=M.nrows(); A_=[[M[i,j] for j in range(n)] for i in range(n)]; neg=0
    for k in range(n):
        d=A_[k][k]
        if d.contains(0): return None
        if d<0: neg+=1
        for i in range(k+1,n):
            f=A_[i][k]/d
            if f!=0:
                for j in range(k+1,n): A_[i][j]-=f*A_[k][j]
    return neg
def ident(n): return arb_mat([[arb(1) if i==j else arb(0) for j in range(n)] for i in range(n)])
# ---------------- (1) rho : 1D lower bounds for the two lowest levels of h~ in each parity ----------------
Nx=N1+2; Q,Pr=ladder_ball(2*Nx+10); c1=(2*A+w*w/2)**2/(4*(A-1))-A; lev={}
for par in (0,1):
    q2=evensub(Q*Q,Nx,par); q4=evensub(Q*Q*Q*Q,Nx,par); p2=evensub(Pr*Pr*(-1),Nx,par)
    ht=p2*half+q4*(A-1)-q2*(2*A)+ident(Nx)*A
    alpha=w*(2*N1+par+half)-c1                                   # h0 >= w(2N1+par+1/2) on the truncated-away states
    F1=arb_mat(Nx,Nx)
    for i in range(Nx):
        for j in range(Nx):
            if i<N1 or j<N1: F1[i,j]=ht[i,j]
            elif i==j: F1[i,j]=alpha
    fl=np.linalg.eigvalsh(np.array([[float(F1[i,j].mid()) for j in range(Nx)] for i in range(Nx)]))
    t_0=F2A(Fraction(fl[0]-1e-9).limit_denominator(10**12)); t_1=F2A(Fraction(fl[1]-1e-9).limit_denominator(10**12))
    assert ldl_negcount(F1-ident(Nx)*t_0)==0 and ldl_negcount(F1-ident(Nx)*t_1)==1 and alpha>t_1
    lev[par]=(t_0,t_1)
base=sum((lev[p][0] for p in PAR),arb(0)); rho=base+min(lev[p][1]-lev[p][0] for p in PAR)   # H >= H_sep; 2nd sector level of H_sep
print(f"(1) sector PAR={PAR}, sym q2<->q3: 1D bounds even {[float(x.mid()) for x in lev[0]]}, odd {[float(x.mid()) for x in lev[1]]}"
      f"\n    rho = {float(rho.mid()):.10f} (certified lower bound for the 2nd level in the sector)  ({time.time()-t0:.0f}s)",flush=True)
# ---------------- (2) psi~ ----------------
def fladder(D):
    a=np.diag(np.sqrt(np.arange(1,D)),1); ww=float(wq); return (a+a.T)/np.sqrt(2*ww), 1j*np.sqrt(ww/2)*(a.T-a)
def k3(X,Y,Z): return sp.kron(sp.kron(sp.csr_matrix(X),sp.csr_matrix(Y)),sp.csr_matrix(Z)).tocsr()
Af=float(Aq); fq,fp=fladder(2*Ne+10); I=np.eye(Ne)
def fops(par):
    ix=np.arange(par,2*Ne,2); return (fq@fq)[np.ix_(ix,ix)],(fq@fq@fq@fq)[np.ix_(ix,ix)],(fp@fp).real[np.ix_(ix,ix)]
fo=[fops(p) for p in PAR]
hh=[0.5*f[2]+Af*(f[1]-2*f[0]+I) for f in fo]
He=k3(hh[0],I,I)+k3(I,hh[1],I)+k3(I,I,hh[2])-(k3(fo[0][0],fo[1][0],I)+k3(fo[0][0],I,fo[2][0])+k3(I,fo[1][0],fo[2][0]))
keys=[(i,j,k) for i in range(Ne) for j in range(Ne) for k in range(Ne)]
S=sp.identity(Ne**3,format='csr')
evs,V=sla.eigsh((S.T@He@S).tocsc(),k=2,sigma=-10,which='LM'); o=np.argsort(evs); mu=evs[o[0]]
cf=(S@V[:,o[0]]).reshape(Ne,Ne,Ne); val={t:cf[t] for t in keys}
print(f"    float Ritz in sector: Ne={Ne}, dim={len(keys)}, levels {evs[o][0]:.10f} {evs[o][1]:.8f}",flush=True)
toq=lambda x: arb(fmpq(*Fraction(float(x)).as_integer_ratio()))
muq=toq(mu)
# ---------------- tensors on Ns = Ne+4 even slots ----------------
Ns=Ne+4; Q,Pr=ladder_ball(2*Ns+10)
Q2p={p:evensub(Q*Q,Ns,p) for p in (0,1)}; H1p={p:evensub(Pr*Pr*(-1),Ns,p)*half+(evensub(Q*Q*Q*Q,Ns,p)-Q2p[p]*2)*A+ident(Ns)*A for p in (0,1)}
def zeros(n): return [[[arb(0)]*n for _ in range(n)] for _ in range(n)]
T=zeros(Ns)
for i in range(Ne):
    for j in range(Ne):
        for k in range(Ne): T[i][j][k]=toq(val[(i,j,k)])
def mode(M,X,ax,n):
    get=lambda a,b,c: (a,b,c) if ax==0 else ((b,a,c) if ax==1 else (b,c,a))
    Xm=arb_mat(n,n*n)
    for a in range(n):
        for b in range(n):
            for c in range(n):
                i,j,k=get(a,b,c); Xm[a,b*n+c]=X[i][j][k]
    Ym=M*Xm; R=zeros(n)
    for a in range(n):
        for b in range(n):
            for c in range(n):
                i,j,k=get(a,b,c); R[i][j][k]=Ym[a,b*n+c]
    return R
def axpy(X,Y,s,n): return [[[X[i][j][k]+s*Y[i][j][k] for k in range(n)] for j in range(n)] for i in range(n)]
def applyH(X):
    R=zeros(Ns)
    for ax in range(3): R=axpy(R,mode(H1p[PAR[ax]],X,ax,Ns),arb(1),Ns)
    for (i_,j_) in [(0,1),(0,2),(1,2)]: R=axpy(R,mode(Q2p[PAR[j_]],mode(Q2p[PAR[i_]],X,i_,Ns),j_,Ns),arb(-1),Ns)
    return R
dot=lambda X,Y,n: sum((X[i][j][k]*Y[i][j][k] for i in range(n) for j in range(n) for k in range(n)),arb(0))
nn=dot(T,T,Ns)
R1=axpy(applyH(T),T,-muq,Ns); R2=axpy(applyH(R1),R1,-muq,Ns)          # (H-mu)psi, (H-mu)^2 psi  (exact: support within Ne+4)
HT=axpy(R1,T,muq,Ns); eta=dot(T,HT,Ns)/nn
a1=(dot(R1,R1,Ns)/nn).sqrt(); a2=(dot(R2,R2,Ns)/nn).sqrt()
assert eta<rho
E0lo=eta-a1*a1/(rho-eta); E0hi=eta; s2=(eta-E0lo)/(rho-eta); s=s2.sqrt()
dE=max(abs(muq-E0lo).upper(),abs(muq-E0hi).upper())                # |mu - E0| <= dE  (E0lo <= E0 <= E0hi)
r1=a1+dE; r2=a2+2*dE*a1+dE*dE
print(f"(2) E0 in [{E0lo.lower().str(25,radius=False)}, {E0hi.upper().str(25,radius=False)}], sin <= {float(s.upper()):.3e}, r1 <= {float(r1.upper()):.3e}, r2 <= {float(r2.upper()):.3e}  ({time.time()-t0:.0f}s)",flush=True)
print('CLASS', PAR, 'lowest eigenvalue certified in [', E0lo.lower().str(25,radius=False), ',', E0hi.upper().str(25,radius=False), ']; second level >=', float(rho.lower()))


==> anc/sosT3.py <==
"""Step 3 lemma, float feasibility:  minimal C with
      C (H+c)^3 + D - Y  =  sum_k g_k^dag g_k      in the Weyl algebra (3 modes),   Y = sum_{|m|<=3} m^dag m.
 => sum_m ||m u||^2 <= C <u,(H+c)^3 u> + D ||u||^2.
 g_k in span of i^{|b|} q^a p^b with weighted degree |a|+2|b| <= 6; Gram REAL symmetric (time reversal), block-diagonal by
 axis parity.  Coefficients normalised as r = c * (-i)^{|b|} (real for time-reversal-invariant elements).
Usage: python3 sosT3.py A c [Dmax] [solver] [min|margin C D]"""
import sys, itertools, time, numpy as np, cvxpy as cp, scipy.sparse as sps
from fractions import Fraction as Fr
from weyl3 import *
Aq=Fr(sys.argv[1]); cq=Fr(sys.argv[2]); Dmax=float(sys.argv[3]) if len(sys.argv)>3 else 1e4
SOLV=sys.argv[4] if len(sys.argv)>4 else "CLARABEL"; t0=time.time()
IP=[(Fr(1),Fr(0)),(Fr(0),Fr(1)),(Fr(-1),Fr(0)),(Fr(0),Fr(-1))]          # i^k
def norm(E):
    """real normalised coefficients r = c (-i)^{|b|}; asserts imaginary part 0"""
    out={}
    for m,c in E.items():
        r=cmul(c,IP[(-sum(m[3:]))%4]); assert r[1]==0,(m,c); out[m]=r[0]
    return out
H=hamiltonian(a=Aq); T=add(H,const(cq)); T3=norm(mul(mul(T,T),T))
Y={}
for m in monos_upto(3):
    O={m:(Fr(1),Fr(0))}; Y=add(Y,mul(dag(O),O))
Y=norm(Y)
V=[m for m in itertools.product(range(7),repeat=6) if sum(m[:3])+2*sum(m[3:])<=6]
vv=lambda m: {m:IP[sum(m[3:])%4]}                                        # i^{|b|} q^a p^b
cls={}
for i,m in enumerate(V): cls.setdefault(tuple((m[j]+m[j+3])%2 for j in range(3)),[]).append(i)
prods=[]
for key,idx in cls.items():
    n=len(idx); ent={}
    for a in range(n):
        da=dag(vv(V[idx[a]]))
        for b in range(a,n):
            X=mul(da,vv(V[idx[b]]))
            P=norm(X if a==b else add(X,dag(X)))          # coefficient of G_ab (a<b) is v_a^dag v_b + v_b^dag v_a
            ent[(a,b)]=P
    prods.append((n,ent))
monos=sorted(set(T3)|set(Y)|{k for n,e in prods for P in e.values() for k in P}); MI={m:i for i,m in enumerate(monos)}; nm=len(monos)
print(f"basis {len(V)}, blocks {[len(v) for v in cls.values()]}, monomials {nm} ({time.time()-t0:.0f}s)",flush=True)
MODE=sys.argv[5] if len(sys.argv)>5 else "min"
tv=np.array([float(T3.get(m,0)) for m in monos]); yv=np.array([float(Y.get(m,0)) for m in monos]); e0=np.zeros(nm); e0[MI[(0,)*6]]=1
Gs=[]; cons=[]; lhs=0; t=cp.Variable()
for n,ent in prods:
    G=cp.Variable((n,n),symmetric=True); Gs.append(G); cons.append(G-t*np.eye(n)>>0); r_=[];c_=[];v_=[]
    for (a,b),P in ent.items():
        for k,v in P.items():
            r_.append(MI[k]); c_.append(a+b*n); v_.append(float(v))
    lhs=lhs+sps.csr_matrix((v_,(r_,c_)),shape=(nm,n*n))@cp.vec(G,order='F')
if MODE=="min":
    C=cp.Variable(); Dv=cp.Variable(nonneg=True)
    pr=cp.Problem(cp.Minimize(C+Dv/Dmax),cons+[lhs==C*tv-yv+Dv*e0, Dv<=Dmax, t==0])
else:                                   # margin mode: C, D fixed (argv 6,7), maximise t
    C=float(sys.argv[6]); Dv=float(sys.argv[7])
    pr=cp.Problem(cp.Maximize(t),cons+[lhs==C*tv-yv+Dv*e0, t<=1])
print("solving",flush=True)
pr.solve(solver=SOLV,verbose=False,**({"eps":1e-9,"max_iters":200000} if SOLV=="SCS" else {}))
Cv=C.value if hasattr(C,"value") else C; Dvv=Dv.value if hasattr(Dv,"value") else Dv
print(f"status {pr.status}: C = {Cv}, D = {Dvv}, t = {t.value}  ({time.time()-t0:.0f}s)")
if MODE!="min":
    np.savez(f"sosT3_A{sys.argv[1]}_c{sys.argv[2]}.npz",*[G.value for G in Gs],C=Cv,D=Dvv)
    print("min eig per block:",[float(np.linalg.eigvalsh(G.value).min()) for G in Gs])


==> anc/tailcheck3.py <==
#!/usr/bin/env python3
"""Direct check of the tail argument at one energy E: solve the 'drop' relaxation of eband3.py, take a
minimal-norm solution L0 with margin >= t*/2, and evaluate the FULL moment matrix of L0 + tau*Delta for
increasing tau, Delta = ell o pi_{2K}, ell on even momentum monomials of degree 2K with PD Gram matrix.
Also confirms numerically that Delta kills every row. If min eig of the full matrix turns positive,
the full relaxation accepts E. ell: Gaussian momentum moments (default) or ELL=certK3_A2.txt.
Usage: python3 tailcheck3.py E    env as eband3.py"""
import os, sys, re, numpy as np
os.environ.setdefault("K","3")
E_=float(sys.argv[1]); sys.argv=[sys.argv[0],"0","0","1"]
src=open("eband3.py").read(); src=src[:src.index("grid=np.linspace")]
g={"__name__":"eb"}; exec(compile(src,"eband3.py","exec"),g)
K,nv,idx,blocks,P,Fx,EA,EB=[g[k] for k in ("K","nv","idx","blocks","P","Fx","EA","EB")]
from itertools import product
from fractions import Fraction as Fr
MOM=[e for e in product(range(2*K+1),repeat=3) if sum(e)==2*K and all(x%2==0 for x in e)]
ell={}
if os.environ.get("ELL"):
    sec=False
    for ln in open(os.environ["ELL"]):
        if ln.startswith("# l on"): sec=True; continue
        if ln.startswith("#"): sec=False
        m=re.match(r"\((\d+), (\d+), (\d+)\) (\S+)",ln)
        if sec and m: ell[tuple(int(m.group(i)) for i in (1,2,3))]=float(Fr(m.group(4)))
else:
    df=lambda n: np.prod(np.arange(n-1,0,-2)) if n>1 else 1
    ell={e:float(np.prod([df(x) for x in e])) for e in MOM}
D=np.zeros(2*nv)
for e,v in ell.items(): D[idx[(0,0,0)+e]]=v
print(f"Delta: {len(ell)} values from {'cert' if os.environ.get('ELL') else 'Gaussian moments'}; "
      f"max |row(Delta)|: fixed {np.abs(Fx@D).max():.1e}, eigen {np.abs(EA@D).max():.1e}/{np.abs(EB@D).max():.1e}, norm {D[idx[(0,)*6]]}")
import cvxpy as cp
pr,Ep,_=P["drop"]; Ep.value=E_; pr.solve(solver=g["SOLVER"])
tdrop=pr.value; print(f"E={E_}: drop t* = {tdrop:.4e} ({pr.status})")
xv=[v for v in pr.variables() if v.shape==(2*nv,)][0]; tv=[v for v in pr.variables() if v.shape==()][0]
reg=cp.Problem(cp.Minimize(cp.sum_squares(xv)),pr.constraints+[tv>=0.5*tdrop]); reg.solve(solver=g["SOLVER"])
x0=xv.value; print(f"  regularized L0 (min norm, margin >= t*/2): |x|={np.linalg.norm(x0):.3e} ({reg.status})")
BF=blocks(False)
def mineig(x): return min(np.linalg.eigvalsh(Bg.reshape(Bg.shape[0]**2,2*nv).dot(x).reshape(Bg.shape[0],Bg.shape[0])).min() for Bg in BF)
for tau in [0,1e1,1e2,1e3,1e4,1e5,1e6,1e7,1e8,1e9]:
    print(f"  tau={tau:8.0e}: min eig of FULL M_K(L0+tau*Delta) = {mineig(x0+tau*D):+.4e}")


==> anc/wcut.py <==
"""Alternating witness search in the E-independent cone.
Witness f = F(p1^2,p2^2,p3^2), F a form of degree d=D/2 in x=(x1,x2,x3) (even momentum polynomial of degree D).
f >= 0 on R^3  <=>  F >= 0 on the simplex (F copositive).  Delta only sees parity-even momenta, so even f is WLOG.
 A) SDP: fix F, minimize Delta(f) over the cone (trace-normalized).
 B) LP : fix Delta, minimize Delta(f) over F with ||F||_1 <= 1 and F >= 0 at sample points; cutting planes at F's
    global min on the simplex, until F's certified-by-grid min is >= -tol.
Usage: python3 wcut.py K D SOLVER"""
import sys, itertools, numpy as np, cvxpy as cp
from scipy.optimize import minimize as smin
from fractions import Fraction as Fr
from conelib import *
K=int(sys.argv[1]); D=int(sys.argv[2]); SOLVER=sys.argv[3] if len(sys.argv)>3 else "MOSEK"
d=D//2
EXP=[e for e in itertools.product(range(d+1),repeat=3) if sum(e)==d]
import os
AW=Fr(os.environ.get("AWELL","20")); print("well depth A =",AW)
C=Cone(K,H=hamiltonian(a=AW))
MV=np.array([C.value_vec({(0,0,0)+tuple(2*x for x in e):(Fr(1),Fr(0))}) for e in EXP])   # Delta(p^{2e}) = MV[k] @ u
def Fval(c,x): return sum(ci*np.prod(np.power(x,e)) for ci,e in zip(c,EXP))
def simplex_grid(n):
    return np.array([(i/n,j/n,(n-i-j)/n) for i in range(n+1) for j in range(n+1-i)])
G=simplex_grid(60)
def fmin(c):
    vals=np.array([Fval(c,x) for x in G]); best=(np.inf,None)
    for i in np.argsort(vals)[:15]:
        r=smin(lambda y: Fval(c,np.abs(y)/max(np.abs(y).sum(),1e-15)), G[i], method='Nelder-Mead',options=dict(xatol=1e-12,fatol=1e-15,maxiter=4000))
        x=np.abs(r.x)/np.abs(r.x).sum(); v=Fval(c,x)
        if v<best[0]: best=(v,x)
    return best
# seed: Robinson in x  (x^3 terms 1, x^2y terms -1, xyz 3) if d==3, else (p3^2)^(d-3) * Robinson
def robinson_coeffs():
    c=np.zeros(len(EXP))
    for k,e in enumerate(EXP):
        s=sorted(e,reverse=True); pad=[e[0],e[1],e[2]-(d-3)] if d>3 else list(e)
        if d>3 and pad[2]<0: continue
        s=sorted(pad,reverse=True)
        c[k]={ (3,0,0):1, (2,1,0):-1, (1,1,1):3 }.get(tuple(s),0)
    return c/np.abs(c).sum()
c=robinson_coeffs(); pts=[x for x in G[::7]]
NIT=int(sys.argv[4]) if len(sys.argv)>4 else 40
for it in range(NIT):
    val,u,me,st=C.minimize(c@MV,SOLVER)
    dv=MV@u                                       # Delta on the witness monomials
    # LP with cutting planes
    for cut in range(40):
        cv=cp.Variable(len(EXP))
        A=np.array([[np.prod(np.power(x,e)) for e in EXP] for x in pts])
        lp=cp.Problem(cp.Minimize(dv@cv),[A@cv>=0, cp.norm1(cv)<=1]); lp.solve(solver="CLARABEL")
        mv,mx=fmin(cv.value)
        if mv>=-1e-10: break
        pts.append(mx)
    c=cv.value
    print(f"it{it}: SDP min Delta(f)={val:+.6e} [{st}] minEig {me:.1e} | LP Delta(f)={lp.value:+.6e} minF={mv:+.2e} cuts={len(pts)}",flush=True)
    if abs(lp.value-val)<1e-10 and it>1: break
print("final witness F coefficients (x=p^2):")
for e,ci in zip(EXP,c):
    if abs(ci)>1e-9: print("  ",e,f"{ci:+.8f}")


==> anc/weyl3.py <==
"""Exact Weyl algebra on 3 modes (q1,q2,q3,p1,p2,p3), [q_j,p_k]=i delta_jk.
Elements: dict  mono -> (Fraction re, Fraction im),  mono = (a1,a2,a3,b1,b2,b3) = q^a p^b (PBW, q's left)."""
from fractions import Fraction as F
from math import comb, factorial
from itertools import product

D = 3
ZERO = (F(0), F(0))

def cadd(x, y): return (x[0]+y[0], x[1]+y[1])
def cmul(x, y): return (x[0]*y[0]-x[1]*y[1], x[0]*y[1]+x[1]*y[0])
def conj(x): return (x[0], -x[1])
NEG_I_POW = [(F(1),F(0)), (F(0),F(-1)), (F(-1),F(0)), (F(0),F(1))]  # (-i)^k

def clean(A): return {k: v for k, v in A.items() if v[0] != 0 or v[1] != 0}
def add(A, B, s=1):
    R = dict(A)
    for k, v in B.items():
        R[k] = cadd(R.get(k, ZERO), (s*v[0], s*v[1]))
    return clean(R)
def scal(A, c): return clean({k: cmul(v, c) for k, v in A.items()})

def _pq(b, c):
    """p^b q^c for one mode: list of (coef_int, k) meaning coef*(-i)^k q^{c-k} p^{b-k}"""
    return [(comb(b, k)*factorial(c)//factorial(c-k), k) for k in range(min(b, c)+1)]

def mono_mul(m1, m2):
    a, b = m1[:D], m1[D:]
    c, d = m2[:D], m2[D:]
    terms = [((), 1, 0)]
    for j in range(D):
        new = []
        for (idx, co, kk) in terms:
            for (cc, k) in _pq(b[j], c[j]):
                new.append((idx+(k,), co*cc, kk+k))
        terms = new
    out = {}
    for idx, co, kk in terms:
        mono = tuple(a[j]+c[j]-idx[j] for j in range(D)) + tuple(b[j]-idx[j]+d[j] for j in range(D))
        v = cmul((F(co), F(0)), NEG_I_POW[kk % 4])
        out[mono] = cadd(out.get(mono, ZERO), v)
    return out

def mul(A, B):
    R = {}
    for m1, v1 in A.items():
        for m2, v2 in B.items():
            v = cmul(v1, v2)
            for m, c in mono_mul(m1, m2).items():
                R[m] = cadd(R.get(m, ZERO), cmul(v, c))
    return clean(R)

def comm(A, B): return add(mul(A, B), mul(B, A), -1)

def mono(a=(0,0,0), b=(0,0,0)): return {tuple(a)+tuple(b): (F(1), F(0))}
def dag_mono(m):
    """(q^a p^b)^dag = p^b q^a, normal-ordered"""
    return mono_mul(tuple([0]*D)+m[D:], m[:D]+tuple([0]*D))
def dag(A):
    R = {}
    for m, v in A.items():
        for mm, c in dag_mono(m).items():
            R[mm] = cadd(R.get(mm, ZERO), cmul(conj(v), c))
    return clean(R)

def deg(m): return sum(m)
def monos_upto(d):
    out = []
    for m in product(range(d+1), repeat=2*D):
        if sum(m) <= d: out.append(m)
    return sorted(out, key=lambda m: (sum(m), m))

def Q(j, n=1): a=[0,0,0]; a[j]=n; return mono(a=a)
def P(j, n=1): b=[0,0,0]; b[j]=n; return mono(b=b)
def const(c): return {(0,)*6: (F(c), F(0))}

def hamiltonian(a=20, c=-1):
    H = {}
    for j in range(D):
        H = add(H, scal(P(j,2), (F(1,2),F(0))))
        H = add(H, scal(Q(j,4), (F(a),F(0))))
        H = add(H, scal(Q(j,2), (F(-2*a),F(0))))
        H = add(H, const(a))
    for i in range(D):
        for j in range(i+1, D):
            H = add(H, scal(mul(Q(i,2), Q(j,2)), (F(c),F(0))))
    return H

